Modeling reputation-based behavioral biases in school choice

A fundamental component in the theoretical school choice literature is the problem a student faces in deciding which schools to apply to. Recent models have considered a set of schools of different selectiveness and a student who is unsure of their strength and can apply to at most $k$ schools. Such models assume that the student cares solely about maximizing the quality of the school that they attend, but experience suggests that students' decisions are also influenced by a set of behavioral biases based on reputational effects: a subjective reputational benefit when admitted to a selective school, whether or not they attend; and a subjective loss based on disappointment when rejected. Guided by these observations, and inspired by recent behavioral economics work on loss aversion relative to expectations, we propose a behavioral model by which a student chooses schools to balance these behavioral effects with the quality of the school they attend. Our main results show that a student's choices change in dramatic ways when these reputation-based behavioral biases are taken into account. In particular, where a rational applicant spreads their applications evenly, a biased student applies very sparsely to highly selective schools, such that above a certain threshold they apply to only an absolute constant number of schools even as their budget of applications grows to infinity. Consequently, a biased student underperforms a rational student even when the rational student is restricted to a sufficiently large upper bound on applications and the biased student can apply to arbitrarily many. Our analysis shows that the reputation-based model is rich enough to cover a range of different ways that biased students cope with fear of rejection, including not just targeting less selective schools, but also occasionally applying to schools that are too selective, compared to rational students.

==> Generating_the_plots/Mathemtica-plots-for-EC24.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    281116,       5414]
NotebookOptionsPosition[    278692,       5367]
NotebookOutlinePosition[    279085,       5383]
CellTagsIndexPosition[    279042,       5380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["x_2<=h(g)", "Subtitle"]], "Subsection",
 CellChangeTimes->{{3.916833157194659*^9, 
  3.916833191925514*^9}},ExpressionUUID->"4851ae3d-4b4c-48f7-bf11-\
14687230b113"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "g_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", "g"}], ",", 
       RowBox[{"0", "<=", "g", "<=", 
        RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "g", "+", 
         SuperscriptBox["g", "2"]}], 
        RowBox[{"3", " ", "g"}]], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "<", "g", "<", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", "g"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "g"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{"4", "g"}]}], "]"}]}], 
        RowBox[{"6", " ", "g"}]], ",", 
       RowBox[{"g", ">", "2"}]}], "}"}]}], " ", "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", "g", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<h(\[Gamma])\>\""}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "->", "Automatic"}], ",", " ", 
   RowBox[{"BaseStyle", "->", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "12"}], "}"}]}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.916832951675318*^9, 
  3.916832972812273*^9}},ExpressionUUID->"5bc2799a-e252-4298-ad52-\
c0ef980e7116"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAA+EtunVBvcD7FXiHf///vP4ZkJyjP
Jk4/J/Y1THb47z/N7uRqjSZeP4mNSrns8O8/8LNDjGwmbj9MvHOT2eHvP4IW
8xxcJn4/0xnGR7PD7z/Lx0rlUyaOP+HUarBmh+8/b6B2yU8mnj/9SrSBzQ7v
P8GMjLtNJq4/NDdHJJsd7j8FBnIH6Wq/Pz+/Ed+iEuw/gM2eXhQmwT+gTFjo
erbrP0l/YYW1Vsc/LqCnnlIq6j+3eWXdpdHOP5KhpoiWS+g/2VprL3J30z+U
UkroRkTmPxFHjWbBQNc/eFy5TJ9f5D8Q1GWyN1vbP/gVzSZkUuI/IyBsqYVi
3z/u70krvU7gP4zeIaGNcd8/uhBvLzlH4D/2nNeYlYDfP4UxlDO1P+A/yBlD
iKWe3z8cc947rTDgP2wTGmfF2t8/SvZyTJ0S4D+8nIKXU/DfP6KxPjTWB+A/
aMqozg==
          "]], LineBox[CompressedData["
1:eJwV1nk0VesbB3AhkYSSa0qa0DUlUip9NUipW+lnzBRSRJI5EQ1mkSFpQki5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          "]], LineBox[CompressedData["
1:eJwVz3tMk2cUBvDvo9DXFAfKCmw6OijYIbcqKBEWPWcCzabLWECEiUKAojCJ
xG04LGOJIASQsspFhpJBjQaI1Y3JZBCKF7R0jouIXESEt+8QtWzROcQ5ht23
P06e/JKTk+d4pWbHpNtxHBcmzP+ZYXDWPuc5rECXxHmewuiaTSzch8O49H9L
OuQUZoayIlDBoXG5RFHtQ+FZvv5MlC+HvR5LzVkKCs6jkn0fB3D4Ubk0x92P
wvvF9+fSN3D4eb5X6471FDpnC57rIjnMcPhs+CBQaGjqX/ZQzaGD5nLgjl0U
MtamKavOCvsp47rDxyjIJFWPcpo4fOOBuGi4nMKw9Zo+oYVDHPkkNaCCwhaD
XCo7z6FjZsX0hI7C60r2d3Mbh6WnXV39T1Do3pByrbuHw26x6EFdIwUpJsdZ
LRwefTgt6mqjcHVnYt57Mh4Hs93WJk1QMFW6mj/05DF+XaHviXsU+gYGpQly
HjOBi+qfpDCuirxwQMGjW61yYtM0haehgZZTQTyG5/5W6zAj9HW3qRa28LjO
u3v/oT8oaMZOu5xL5jF28c1tRhuFkARri1TPI6s37XGXWyCrUDW2ebUdxgbb
/1STaIGSvcv+4avscOWvQVGeWgsYPVJsVqkI1YFvd/Z2WaDjVbHIr0KEQ/qu
7NoZCwxcjLBqV9qjZNa7pciRwQ3PvabySnu8U395QRHE4Gh7nN4iccDI20EX
2rcz2C2fTErUOiAf0/P9+kwGi5eUq/2JGHMn+x2/LWDwlehxX83XYrREr9rT
XcfAzScsZQ1H0BAcUihrZfDlgZ3zksMEA5x2T+XeYPBWqNqsyCO4Irqg95bg
K0sH67fmE7S+KKr1NTGQaLWRmiMEzzfE/j4m+Ltz16sflxJszPng041mBqZH
wRvNJwlejNJdnbvJQJrmfKioi+BddbW/6haDDj+Pbfpugn0RIeJTgpOe+cmM
VwjO1rj88kRw8xGVaf46wUoPI6kbYvBuY76bup/gz2JrpvU2g9T7c5e2ThF8
9cPgzZIRBuTsy7IkSlDnrA6aFGzIIskaRvCkiGqUowwWFuXkx1mCqm/aB0YE
l63aFe/1hGC4vV2a1zgDJdvnv/lPgu84PnX6QvCdlhxbwl8Ep3rdzpgEy8KO
N+leCPc1oWX77zLo4RryDC+Ff7Ii7hkFZ5gN0eZFgsdfa3VdMcFgua7Te2aJ
YMz20rBUwa3x5hc2G8Fip1FVm+D/AKGfpGc=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAA+EtunVBvcD7FXiHf///vP4ZkJyjP
Jk4/J/Y1THb47z/N7uRqjSZeP4mNSrns8O8/8LNDjGwmbj9MvHOT2eHvP4IW
8xxcJn4/0xnGR7PD7z/Lx0rlUyaOP+HUarBmh+8/b6B2yU8mnj/9SrSBzQ7v
P8GMjLtNJq4/NDdHJJsd7j8FBnIH6Wq/Pz+/Ed+iEuw/gM2eXhQmwT+gTFjo
erbrP0l/YYW1Vsc/LqCnnlIq6j+3eWXdpdHOP5KhpoiWS+g/2VprL3J30z+U
UkroRkTmPxFHjWbBQNc/eFy5TJ9f5D8Q1GWyN1vbP/gVzSZkUuI/IyBsqYVi
3z/u70krvU7gP4zeIaGNcd8/uhBvLzlH4D/2nNeYlYDfP4UxlDO1P+A/yBlD
iKWe3z8cc947rTDgP2wTGmfF2t8/SvZyTJ0S4D+8nIKXU/DfP6KxPjTWB+A/
aMqozg==
             "]], 
            Line[CompressedData["
1:eJwV1nk0VesbB3AhkYSSa0qa0DUlUip9NUipW+lnzBRSRJI5EQ1mkSFpQki5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             "]], 
            Line[CompressedData["
1:eJwVz3tMk2cUBvDvo9DXFAfKCmw6OijYIbcqKBEWPWcCzabLWECEiUKAojCJ
xG04LGOJIASQsspFhpJBjQaI1Y3JZBCKF7R0jouIXESEt+8QtWzROcQ5ht23
P06e/JKTk+d4pWbHpNtxHBcmzP+ZYXDWPuc5rECXxHmewuiaTSzch8O49H9L
OuQUZoayIlDBoXG5RFHtQ+FZvv5MlC+HvR5LzVkKCs6jkn0fB3D4Ubk0x92P
wvvF9+fSN3D4eb5X6471FDpnC57rIjnMcPhs+CBQaGjqX/ZQzaGD5nLgjl0U
MtamKavOCvsp47rDxyjIJFWPcpo4fOOBuGi4nMKw9Zo+oYVDHPkkNaCCwhaD
XCo7z6FjZsX0hI7C60r2d3Mbh6WnXV39T1Do3pByrbuHw26x6EFdIwUpJsdZ
LRwefTgt6mqjcHVnYt57Mh4Hs93WJk1QMFW6mj/05DF+XaHviXsU+gYGpQly
HjOBi+qfpDCuirxwQMGjW61yYtM0haehgZZTQTyG5/5W6zAj9HW3qRa28LjO
u3v/oT8oaMZOu5xL5jF28c1tRhuFkARri1TPI6s37XGXWyCrUDW2ebUdxgbb
/1STaIGSvcv+4avscOWvQVGeWgsYPVJsVqkI1YFvd/Z2WaDjVbHIr0KEQ/qu
7NoZCwxcjLBqV9qjZNa7pciRwQ3PvabySnu8U395QRHE4Gh7nN4iccDI20EX
2rcz2C2fTErUOiAf0/P9+kwGi5eUq/2JGHMn+x2/LWDwlehxX83XYrREr9rT
XcfAzScsZQ1H0BAcUihrZfDlgZ3zksMEA5x2T+XeYPBWqNqsyCO4Irqg95bg
K0sH67fmE7S+KKr1NTGQaLWRmiMEzzfE/j4m+Ltz16sflxJszPng041mBqZH
wRvNJwlejNJdnbvJQJrmfKioi+BddbW/6haDDj+Pbfpugn0RIeJTgpOe+cmM
VwjO1rj88kRw8xGVaf46wUoPI6kbYvBuY76bup/gz2JrpvU2g9T7c5e2ThF8
9cPgzZIRBuTsy7IkSlDnrA6aFGzIIskaRvCkiGqUowwWFuXkx1mCqm/aB0YE
l63aFe/1hGC4vV2a1zgDJdvnv/lPgu84PnX6QvCdlhxbwl8Ep3rdzpgEy8KO
N+leCPc1oWX77zLo4RryDC+Ff7Ii7hkFZ5gN0eZFgsdfa3VdMcFgua7Te2aJ
YMz20rBUwa3x5hc2G8Fip1FVm+D/AKGfpGc=
             "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 3}, {0.3333334011954081, 0.9999999387755102}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0.33333340119540883`}, 
          "ImageSize" -> {360, 432}, "Axes" -> {True, True}, "AspectRatio" -> 
          Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 3}, {0.3333334011954081, 0.9999999387755102}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.33333340119540883`}, "ImageSize" -> {360, 432},
          "Axes" -> {True, True}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAA+EtunVBvcD7FXiHf///vP4ZkJyjP
Jk4/J/Y1THb47z/N7uRqjSZeP4mNSrns8O8/8LNDjGwmbj9MvHOT2eHvP4IW
8xxcJn4/0xnGR7PD7z/Lx0rlUyaOP+HUarBmh+8/b6B2yU8mnj/9SrSBzQ7v
P8GMjLtNJq4/NDdHJJsd7j8FBnIH6Wq/Pz+/Ed+iEuw/gM2eXhQmwT+gTFjo
erbrP0l/YYW1Vsc/LqCnnlIq6j+3eWXdpdHOP5KhpoiWS+g/2VprL3J30z+U
UkroRkTmPxFHjWbBQNc/eFy5TJ9f5D8Q1GWyN1vbP/gVzSZkUuI/IyBsqYVi
3z/u70krvU7gP4zeIaGNcd8/uhBvLzlH4D/2nNeYlYDfP4UxlDO1P+A/yBlD
iKWe3z8cc947rTDgP2wTGmfF2t8/SvZyTJ0S4D+8nIKXU/DfP6KxPjTWB+A/
aMqozg==
          "]], 
         Line[CompressedData["
1:eJwV1nk0VesbB3AhkYSSa0qa0DUlUip9NUipW+lnzBRSRJI5EQ1mkSFpQki5
6JZwDUW6SvMg++Dg4Jg5ztkOaTL83v7Y66zPWns9+33es5/vu5e7nDrkJigg
IECT6/dvzqOt+ox5XfD7j/nBge7E3Unpg8/vdCFoEfWQ9Y4FJsXZu6ugC3P2
h0U51LKwsKzB9M3DLnDGy0RHH7EQ7BeGxtou7HGWqjS6xoIZPajN7ujCOeNH
DrkuLHCHaiUEFboRHRnT4jXVgY0dJ99uS+lGTVWkvsfmDjxY47vE/UY31rQZ
RrRpd2BVYKBTYk43RiJLPB1XdEBKMnycWdINSlj25VWxDgwZX1H0/9KNl6uo
ha9a2nEjr8QzX4aNzbev31MLaceU5zdx8WtsxL0wzTR+1Qbfil+Wulls/Jw4
eOj20zYMCgtkW99jw6ZUT1r0cRuabovq5/3Lxg4ftWPzMttQ/FHe3qiFjbVJ
K30L/dvgqLel6JR8D2zv38k5s6oNdT8j9jXd7MF0vtRIxWUmmuR9J0/l9iDK
PjZjfyQT/Rtds8ULeyCktaGMG8rEgiCTie1VPeArDYrv92LCalzs1qOWHvz7
8W5X9F4mhkdSRhKX9KKgeNF4hzgTMh15cXuSejHfWzbnRWorVKeu6vel9+Lo
T86y1IRWGCpGsyIyeyEfUFDoEdkKR1uPdRXFvYi7wazXDWpFAaXFVH3Xi4D/
hQ1p2rVi64fyNcJiffhH6H7ky1WtcK999armQh/iMjmqu2pa8MNQaoV+XB/c
rVy6t1W0IK7U+mxBch8yWK7rTUpaUFjQr5WW3YdEqWtxLvkt4KYKp3rU9GE1
ly/5LbEF/u7GDjI/+3D29XtmhHMLIqQrxjxO98P60SW1XvEWSCfMmnUG92Ml
g3+jXqQFOSKmeRYR/di1+GFt4ZwW/PeLskJSPzRuxwkmfmuGSP94tUxxP7Z4
viu709OMhCqdqNrBfrBtf2gLPG3Gddd7CkuODCCm/MzsSf9meO2Ve67pPoDr
jVXmVaeasVUv1mOnzwAm9ZpuSXg2gy3oWeEXMYBx6pnAa+dmaOZoWzVmDyA6
ds7GlAPNqOkqS07qHkB79idTd81m9DjUi853HQTT/C09PsxAucn6h8s9B5GJ
SKVFAwzEaOVbG/oNQr/YysughwHN6eh894uDUN3CcUpuYyDw1t6dDbmDuCts
zU16x4BoW2P4pd5BGGicD/v7Hwa0bLonZ9yGYLBi9IZWCAO3FmEm/uQQbFay
BTYHMTD//a258gFD2H58YsVf/gwMbrOR0bs0hIfHs+PCvRnI0/ioezxnCHKB
Z/yUXBlQmH3i9ZE1hGtnjWT1/mJAJD+DnWU9jIbvPdx/VzEQcGRySNNpGGdH
P0lYrmCgV8FirPLYMDbVHvCcXMZAXZKkQFPAMByUQ76YKDIQeiZqqWjaMDxF
C8dlFzHA3+dv4/NpGO8F/zgcLsAAa/zAB+M9I4hYUVl3sItComLzSh/zEVho
rSzaxaKwdYfjmSzbEUhcUFq8rZ1CVorXqhmPEWyaKti1o4XCEd3YkOq4EZy1
K28K/UShx/u5qsG7EXi3qqvU1VFIS98T6tY0gs6QBb+mainsrPn0Oa19BIpG
5jJGNRTyJDpDxzkjcNOQHn9dReFY0a/GhxIcMJ/1/FhSSmFwSD9c4wAHaoZ5
M373KGRIP2k6bM2BokalKP8uhd2GO/6Mc+Jg7IHHH/55FApizKnBUxzEVD7R
v3SHwgk1b438Kxww7vYubLpJYfTovWaVRg501dr26iRTyEzQ1jrI5KDMx28e
J4nC/tKyC+FsDj5IDSYXJVJ4IFSvxeJzQNWHiBgmUPDJ6bp4c/EoDCqyZcKj
KfA75dfKWo5C/tQ5oafnKKi4ftNf5jAKO32XX5VhFA70Nxmqu42ipOqmd1Uo
hSJO0o5NAaNIC/u7+kUI6ffHXGvHq6NItV16Z24Q2a/QHrvjt0eRfyd8lXIg
hf9mnx3xuTuKhMQnCzYFkPoioSculI1C1eO5QKgfBeYiflg+NYqa+pg/1X0o
iKZ/vPBPxyhO16yPsTtFYYN8cXRF3yiKNQXXp3iT+svck998HUWP+P9Oi50k
/Wqy8rhLuDh9Z+DPZSco1Jm8eWtgxYX15my7vqMU6Ff3PsGRi44T6af3ESvv
i6R2H+PiubxVcbkrhZBDxp2HA7mwOLo5Ic2Fgr5TOf9cOhfY6ZsTcISCCzv1
W3QmFypegXe+OlFIdjs9dSWfC+f0GyXBxFxPTZHcci7Wfc2cE+NI4X5wjnwD
g4uBW/cl39pTYPwKV/7E4iK/ptDelXhuuMPK1n4uzjIa7s/YkfqRclojk1x4
6UzqbyW+IjqpOzHDharKUR/2YQq18V8MpkV4GHTKuRNLrJSSaCz5Bw/TF53b
u2wpmC3xMpFbxoOUrnn3FeIzGXvMlqvxcLWC27iDmJEpbKG3gYf7lX/6ldhQ
EF7BttkCHnY/NlvqTax3t9bBxJSHhPOKhZrEVwpDjltb8xA1NOJeYk3Bbo7J
O8qRh4jyMfMwYlVrSV2LYzx4GteVmxE/Ecz7eTCAB03lPA7HikK0jbfTx1Ae
2BPaVXXEhx5srP/rEg8mcb5TGcSDtu8vm6Xy4Oq8umU/8eN/rvFf3eChIELe
W4v43FwXa9McHt4s+XR6IfEeO80nLwp4UCpK6h6zpCDzaFJl5yMeLvhkVzcT
d4rURT6v4CFEZ99MLfHf9vHDxs940Pgf697fxP4llgdqG3hI7s4tv0YMUZVS
o4+kn5AR9Wji+Y7Dck8YPDRazp0OJm56XBq2iUX637ZD9yRxllg4u6KPh7as
7/+5Ep9w2mO6YZSHM24hj+2J15ctLiqb4CHrj2Uz1sQC4iwp/SnS75utOZbE
x9Y2bWqdQ+Ogsl7mb++1MzyZMZdGNazp3/evjcrMshaj0dQz79rverKPhBpl
JWgcN8298vt5U23uwgwpGhOasW1exN0iHwyuytD4wVQI/L3el7p6HhZyNJQU
qh2jiIvsM24uVqLho/chNZ04JXr6feMyGk+5lYsLiINKXARSVtKoudLX/pTY
vqNhnbkajSOtlaNNxNtFtdykNGgsFbyzk0usppdy7aM2Df0nIl1i5P9Y4Pjt
deI6GkI6NjVqxPwY+6m/DGjsnxRimRI3P67TlthE45ZKiNEJ4hyxhNT4bTTG
xC+XlRHH6I+9MDOhUSwn/ZZFfNLJ6rvYHhpxStoK88n7tLFMxSHmII3nkHY6
TqzcFZlkakGjYOa1+XViIfGROhEbGpdpgeD3xB+OlKlGOtHoEGLZbCHvb2m8
gu1OVxpSfeelgoivl4fHCx2nkR2Q9fUx8dEFZvR5bxo6Boe265P5+Pkvq/Jc
GFnfrMaT/WS+utg7OEbnaaQlrCm/QfxCokB5+hKNAbrl8yDxFVe/i2cTaLAz
L7jHk3lVlRT9K/gmjfUHnw0Pkfkuos/nx2TROHd8fs1+BwrrGn/NZuTSyJW/
P7ecGFd5JZWF5PlmD4fjSV7YKDbL/aqmoeiymGlB8oY1ddBX/BnZ/wAJ5ffE
R1lv3irW0zBfq/nK1JkiOVdzbss7GoHFXaY7SV7FqeX3hrXTiFL9r96W5JuU
mMrWxC4aphN+Yr/zL334+rXMXhpMblS+rxuF3OLLZrUcGovDpXvSjpH51Qt4
KDBNY9GKlwZf3UmeYWfoxaVjWMo8wFhJ8tZ/eQ2VunwM3O8VrV+Ifwpu1Mlb
PYaUd/qKUSSf573UYNdrjUF8ROTQGMlvlX2Ld4tsHYNsUKsLm+T7IRv24ljH
MXwxXl+qRc6Lcp+IwsSsMaxOVz3jGEPWX02X2uaOof372b7tsRScRJxrVt0b
w8rBBUpr4sh5cGvb56oHY1jDMun5GU/hcIPgt/6n5H7v+VWPyXk3szRyO9rH
MMZ4Fn/mGgWTt7GtPDk+3EpLRfffp6Ag+5NdpcRH36dtqR4FpL8jJziRKnw0
TkzVR/1N9mfSbFZRnQ9Z3xb5l0Ukn5YvWL17Ax+bTx3ysnlEISE40Sfbko9u
y6RPb8j53rQ6dZ55Ch8dng9zOz+QfFKT23gynY/EDWvUzcj3Q436bffYG3wc
jrUJLv9MznONe6/rcvhwWqQQlNZE8k23On7dYz52hCu/d2NSUDfqkZRp4kPz
xBaGfT+FUAs9ueYl41jn+N0jbZbCqotf1B2uj8O1aFhl1IABmxIh3WO3x3E9
I3dP5UYGErr1DE/dGccvru9I1CYGviJtz/mCcXzWKE1X3crAyymLE3crxyH4
MNI3yIQBj0BG4Wjr73r8IEcLBh54tGqfU5hA9sBw7mY/BgwPdupn3ZzA/o+S
C4TLGOjwidx6OeErZhNftEgbNaPE0FbiRfIk/lmTXDuP3QxZq4bW+5HfsPZz
8cjxuBaALZD83P87pmOMKyw3t+K6rLuEavAPxOVsWCE+j4kLmR7R60/8ROLm
deyfH5i4/SHjZaLPL8DX7fDmR20I806ll/pO4VzbETOhjHaMOKvL2bpMo3JP
9dKNgR2wVNX0N2qbRtvlmdgNQx2Inx4WZh2bQaDV1kNi3ixUcUx5Cw/PomtX
ZKmeXScMEm/FvXKYhZpWhE6XYydKdMZWX3CexUy15I8El04U+N6w/+o+i8GZ
0KABj05kfOe8bguaxWmdS8rZwZ0IFE7Ju391FhXzpKeXpXdCT6nddvvnWdQu
0DCy/dyJB0/Xfv3VNAuZc1GWklQn/nSKvFLWMou7BVKVL1o6sSJHu0G9axaq
dabOel2dWKR+Xl+SN4vS2856i3id0LnX1SczNYsGyeaFS6Y68X+Qlq6f
          "]], 
         Line[CompressedData["
1:eJwVz3tMk2cUBvDvo9DXFAfKCmw6OijYIbcqKBEWPWcCzabLWECEiUKAojCJ
xG04LGOJIASQsspFhpJBjQaI1Y3JZBCKF7R0jouIXESEt+8QtWzROcQ5ht23
P06e/JKTk+d4pWbHpNtxHBcmzP+ZYXDWPuc5rECXxHmewuiaTSzch8O49H9L
OuQUZoayIlDBoXG5RFHtQ+FZvv5MlC+HvR5LzVkKCs6jkn0fB3D4Ubk0x92P
wvvF9+fSN3D4eb5X6471FDpnC57rIjnMcPhs+CBQaGjqX/ZQzaGD5nLgjl0U
MtamKavOCvsp47rDxyjIJFWPcpo4fOOBuGi4nMKw9Zo+oYVDHPkkNaCCwhaD
XCo7z6FjZsX0hI7C60r2d3Mbh6WnXV39T1Do3pByrbuHw26x6EFdIwUpJsdZ
LRwefTgt6mqjcHVnYt57Mh4Hs93WJk1QMFW6mj/05DF+XaHviXsU+gYGpQly
HjOBi+qfpDCuirxwQMGjW61yYtM0haehgZZTQTyG5/5W6zAj9HW3qRa28LjO
u3v/oT8oaMZOu5xL5jF28c1tRhuFkARri1TPI6s37XGXWyCrUDW2ebUdxgbb
/1STaIGSvcv+4avscOWvQVGeWgsYPVJsVqkI1YFvd/Z2WaDjVbHIr0KEQ/qu
7NoZCwxcjLBqV9qjZNa7pciRwQ3PvabySnu8U395QRHE4Gh7nN4iccDI20EX
2rcz2C2fTErUOiAf0/P9+kwGi5eUq/2JGHMn+x2/LWDwlehxX83XYrREr9rT
XcfAzScsZQ1H0BAcUihrZfDlgZ3zksMEA5x2T+XeYPBWqNqsyCO4Irqg95bg
K0sH67fmE7S+KKr1NTGQaLWRmiMEzzfE/j4m+Ltz16sflxJszPng041mBqZH
wRvNJwlejNJdnbvJQJrmfKioi+BddbW/6haDDj+Pbfpugn0RIeJTgpOe+cmM
VwjO1rj88kRw8xGVaf46wUoPI6kbYvBuY76bup/gz2JrpvU2g9T7c5e2ThF8
9cPgzZIRBuTsy7IkSlDnrA6aFGzIIskaRvCkiGqUowwWFuXkx1mCqm/aB0YE
l63aFe/1hGC4vV2a1zgDJdvnv/lPgu84PnX6QvCdlhxbwl8Ep3rdzpgEy8KO
N+leCPc1oWX77zLo4RryDC+Ff7Ii7hkFZ5gN0eZFgsdfa3VdMcFgua7Te2aJ
YMz20rBUwa3x5hc2G8Fip1FVm+D/AKGfpGc=
          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{0, 3}, {0.3333334011954081, 0.9999999387755102}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0.33333340119540883`}, "ImageSize" -> {360, 432}, 
       "Axes" -> {True, True}, "AspectRatio" -> Automatic, 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Gamma]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"h(\[Gamma])\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.33333340119540883`},
  BaseStyle->{FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3}, {0.3333334011954081, 0.9999999387755102}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.916832966366069*^9},
 CellLabel->
  "Out[915]=",ExpressionUUID->"78bf2d0a-2dc8-404e-8c5d-ad1b71f7e323"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<h-gamma.pdf\>\"", ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "g", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<h(\[Gamma])\>\""}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "->", "Automatic"}], ",", 
     RowBox[{"BaseStyle", "->", 
      RowBox[{"{", 
       RowBox[{"FontSize", "->", "12"}], "}"}]}]}], "]"}]}], "]"}]], "Input",E\
xpressionUUID->"a5000d8d-1663-48c6-acec-460f80045371"],

Cell[TextData[StyleBox["Constant number of schools above a school c", \
"Subtitle"]], "Text",
 CellChangeTimes->{{3.9168331343367853`*^9, 
  3.916833151437338*^9}},ExpressionUUID->"b8597d1c-a3c7-46d7-a40c-\
f5aacf64da20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bound", "[", 
   RowBox[{"g_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"2", "+", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"3", "g"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "3"}], "-", "c"}], ")"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"g", "*", 
      RowBox[{"c", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bound2", "[", 
   RowBox[{"g_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"2", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "3"}], "-", "c"}], ")"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"g", "*", 
      RowBox[{"c", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}]}], "]"}]}]}]}]}], "Input",ExpressionUUID\
->"7c41e53d-f8b4-4e2d-a023-347ed95caa9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotConst", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bound", "[", 
       RowBox[{"0.05", ",", "c"}], "]"}], ",", 
      RowBox[{"bound", "[", 
       RowBox[{"0.1", ",", "c"}], "]"}], ",", 
      RowBox[{"bound2", "[", 
       RowBox[{"0.5", ",", "c"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", 
      RowBox[{"2", "/", "3"}]}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Gamma]=0.05\>\"", ",", "\"\<\[Gamma]=0.1\>\"", ",", 
         "\"\<\[Gamma]=0.5\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.05", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"FontSize", "->", "12"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "->", "0.5"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916833071116102*^9, 3.916833071934626*^9}},
 CellLabel->
  "In[917]:=",ExpressionUUID->"e8bf9191-b09e-4d3e-a89d-f5c802c8a7ce"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[{
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwVyXk81AkfwHHVbq3mIcnRZfTDuK1jpMGM79fIpB5W5Z7SqCGkbHocmS5Z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               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwVxXc4lQ0fAGCipBOVehwje6/i2PP3c0ISRRmhIkqKjLJ5+zIuMhpKkryk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               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwV1vc/FQofwPFjFDmkkBkyj1mcg9DR90uRmWQUKpLsZJRVujeEIiEOSUZG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               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwVyXk81AkfwHHVbq3mIcnRZfTDuK1jpMGM79fIpB5W5Z7SqCGkbHocmS5Z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                  "]]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwVxXc4lQ0fAGCipBOVehwje6/i2PP3c0ISRRmhIkqKjLJ5+zIuMhpKkryk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                  "]]}, "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwV1vc/FQofwPFjFDmkkBkyj1mcg9DR90uRmWQUKpLsZJRVujeEIiEOSUZG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                  "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|"PlotRange" -> {{0, 
                  Rational[2, 3]}, {0., 46.931893210723146`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 180.}, 
               "Axes" -> {True, True}, "AspectRatio" -> 0.5, "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|"PlotRange" -> {{0, 
                 Rational[2, 3]}, {0., 46.931893210723146`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 180.}, 
              "Axes" -> {True, True}, "AspectRatio" -> 0.5, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVyXk81AkfwHHVbq3mIcnRZfTDuK1jpMGM79fIpB5W5Z7SqCGkbHocmS5Z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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVxXc4lQ0fAGCipBOVehwje6/i2PP3c0ISRRmhIkqKjLJ5+zIuMhpKkryk
V0aSdXCMjIyQ90QSWVmPJFpUyvq+74/7uiXcfI+c2cDGxhbzP/+/O6nwyvKT
fGBV9JuZB+/HrT4GghXT+eAlOlYqZbIfV6wdQ8JqC0A9/eqGpptmOMx/W2vj
mUK4bqvTkG5hilK2LkujkYXQklM0O6tpiueTlWqYmYUwudcDPSRMcYnSYug9
UAid8XM2w0smuIv9h0nvwSdgn7FzoKrABK0+2R/NphWBZ+1D5yY+E6xvEPIz
ZCsG0qKAQ2qdjhtXp9WoIsUwG8JmsvSZjpZ65QtfdYthnJQ49mmUjoOMg8E5
l4rBSvV8uUIDHX8VRFymfCgG0+nbEWtX6Chg4ds251EC2YeVZNu46Wit0fOm
xqoU8or8/3xRMUaGKGufmnMpuHW+COiRMEZB7pdleZ6lcC9aOqeVMMaJkZab
KdGl8Kr3ZCC5ingpjmnpU10Kb5Ivm62xEFMHs1okZMog2rjbzT8AceiKD+Pq
ShkkxH0ZqkgFRC8vqXXucpjQupFwMwowx87zViC1HEpLhJLjfAC9Fd383Gjl
UBzlUdVhBrjWa6ds4FkOn9TEuNKWjFBczjDnS2858I4HFCmdMkKPfykp9oUM
WNNo7m8xMUTYvHptvpoBjavHMuxphiiw73NcTDsDtlZT92wQN8ROZnd4GcmA
3PDhsUfLBqiSc8edV7wC8r411wgyDHAxTEy9LaUCHGosX8UqGGCUvPprzcuV
MLX19LKKjD46u0t3dSVVgiNXKCud0EeNTKLN/X4l6CiuFwhv0sfpnUvVycxK
iL229P7YBz08sF6XPf+9EnpFLKWfPdbD7W/N/B+drYIusVMKPJp6mBnttJ2w
YQJb8P75EXtdFD31ZO6sCxOUg1YHWg/oYqbRWnvNBSbwPLiw7ZmBLmb9zo50
TWDCXXT8NiCpiw98P34vbGYCr9+P/OYvOvjQOaSPrlUNNTLC+YeSdDBXPTXd
T7gGdBdUTqa80kbZHTNBzQo1EELbsa7Zoo25n3WP8uvUQMr85ZVJpjbmFYxQ
6mxr4GI81p1+qI35YjJ/cV2vAYOoHqlfgdr4mMJwyWSrheWCH42HxLSxeLJH
uoushfUG2xqLMC38mqR3Q36hFsIEcxfX/LSQpvXP7xi2OoiU0mevO6uFjKsB
LEPhOpjbMXDS2k4LmSrUkGLrOuAQzu0eU9XCxuDjL2/V1oGdaBxb6kdNfE35
4O+Y/Ax+i2TdYz+liYvqK/XTBg3wgi6yK/OMBj5WcWS4H2wAaLjz+uYJDXSR
qywYc2yA4+Meiwl2Gtgp5JcyGNQA1xR0de+YamA2+9Q5VkkD+FLri9hkNTDv
w5ktznyNkFkw8FRxRh1tK6wq6LGNEGzGsRLvr45F1iIUPp8m4HEwZWWl0tBT
vd+yL6AJKuW1XW/fpKE0f/L1tPAmOJSwlJKYQMP0IU4+sfgm0Obx64m/TMNY
jzkB5ZwmGI4oYH/mQUPXiFpZs8Em8HdxrfitTcNd+Y70MLPnoLOluqhgRA3D
1u+ETog2Q6oghZvUUEN1DimNvS9aoC5G0ev8DlX8i9Czuna7Dfg4n3dNcu/B
8SxFBRHjdvDwTg+84ayMb3UeudfzdUJboywlrE0RmbIas0NDL0H/zYWfVC8F
ZCRlqCvF/guzK6ONvw/KozH7jaFE21fgqu5Rsqoph4tBKlLborohKUShc8lS
FpMDBrjGvXpggcOsZNhTBnMyrvH527yGIFmRgZ9/S2PLleK1e3K9sOvsPHXo
qxQqe/Onv9z2BuSrozddMpHC7J2z/Kkzb+BpFJsBR4kkJpEvqkWf9UFn1N0z
LHlJbKyfpZT88xb6O536bB5IILttGAyG9UNUkbmMj4IEJn49JMlzegByz218
0FIijolVKkpr5u/gafs3r6fG4pimF0pcFR2ETa4xq+MNYjjfwl0stGkIKvs5
BZx/ieJhCpei2egQtLPCOftMRVEugvfl3rJhkK6Nf7uQJYLmi07Ckmkj0BXr
MKu8uBuD5HdZFfmMwsPL242HnHbjvDvfHmOH97DJrV8gsFYYmUVGS1oCY+CM
Od+PKwtjhVGo95OoMYide2/0MUcI7Y/a68j+HAPV/tqJPn4hXGv9GDB3ahxO
3modO5gqiBZ1YtxVb8fhghBNfpZXEHteOJW4HpiAzsHbGHJNAF3ULNvtGROw
PTw97CxVAJNFx7Rt5Ceh8jnP0vg9KnacUxRIS5mECdssZp4sFQ06Qyn1a5NQ
YX/xb+UqfrR96mU/4z8FzvTgmQjgx4tfd/K5jEyBtQp/YWY3gU71HJ+M3k9B
ZOXm/hIWgfSkhWbR8Sn4j5MapbmLwB3yvYGjU1PQF/Qw8UM7gSUut96dmJuC
xQv+H1WbCPzM2p59fHkKBu4Jr7SUEuhVxKPqJEgCcVX/7rdbBB4JX92sJ0zC
iOuRBM5kAvUOzI8LipDQePFKJPUGgVvIrtvvxElwaM0IN0wk8PHupF/H5Emo
Mt1zPz6awJnELQ0O2iT4KruclwwgsNvxz11tXRJihrRuaF4kkCk360fVJ2Ff
2dZKcz8C45o7JPuNSPiZpsTt602g7PLVWHszEjr+RDbVniaQtyPERcuchK6O
1O8sNwJ/pnrq8FuQ4BOVLj3hSmArzXy2z4oEwcjphM0nCHzCptNccZiEtfuz
9cLOBKaw5DLu2JAgaWG3sMeRwIgMamDgURJs3Tjl6Q4Enj7PdcjOjoTQ8r7j
dnYE/hfsRNEc
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV1vc/FQofwPFjFDmkkBkyj1mcg9DR90uRmWQUKpLsZJRVujeEIiEOSUZG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               "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PlotRange" -> {{0, 
               Rational[2, 3]}, {0., 46.931893210723146`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 180.}, 
            "Axes" -> {True, True}, "AspectRatio" -> 0.5, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {}},
      AspectRatio->0.5,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      BaseStyle->{FontSize -> 12},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotLabel->None,
      PlotRange->NCache[{{0, 
          Rational[2, 3]}, {0., 46.931893210723146`}}, {{
         0, 0.6666666666666666}, {0., 46.931893210723146`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], Scaled[{0.5, 0.5}], Center, 
     Scaled[{1, 1}]], InsetBox[
     TemplateBox[{"\"\[Gamma]=0.05\"", "\"\[Gamma]=0.1\"", "\"\[Gamma]=0.5\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{1.05, 0.5}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.5,
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontSize -> 12},
   DisplayFunction->Identity,
   Frame->False,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->None,
   PlotRange->Automatic,
   PlotRangeClipping->False,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVyXk81AkfwHHVbq3mIcnRZfTDuK1jpMGM79fIpB5W5Z7SqCGkbHocmS5Z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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVxXc4lQ0fAGCipBOVehwje6/i2PP3c0ISRRmhIkqKjLJ5+zIuMhpKkryk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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV1vc/FQofwPFjFDmkkBkyj1mcg9DR90uRmWQUKpLsZJRVujeEIiEOSUZG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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PlotRange" -> {{0, 
            Rational[2, 3]}, {0., 46.931893210723146`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 180.}, "Axes" -> {True, True}, "AspectRatio" -> 
         0.5, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 0.5, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      BaseStyle -> {FontSize -> 12}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 
         Rational[2, 3]}, {0., 46.931893210723146`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]]}, {
       "\[Gamma]=0.05", "\[Gamma]=0.1", "\[Gamma]=0.5"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {1.05, 0.5}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.91683321691155*^9},
 CellLabel->
  "Out[917]=",ExpressionUUID->"7a8bd1a0-0d63-44a2-ad03-12f8a52a7dce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<constant-schools-1.pdf\>\"", ",", "plotConst"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.916833083666504*^9, 
  3.916833246262539*^9},ExpressionUUID->"b3e77c36-67d0-4de0-9ac2-\
a5d03c5d05f1"],

Cell[TextData[StyleBox["Local Overshooting", "Subtitle"]], "Text",
 CellChangeTimes->{{3.916833321883524*^9, 
  3.91683332660861*^9}},ExpressionUUID->"e300bd95-17a3-4609-8626-\
db66caf22450"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tplus", "[", "g_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "g", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}], "^", "2"}], "-", 
        RowBox[{"6", "g"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "g"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tminus", "[", "g_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "g", "-", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "g"}], ")"}], "^", "2"}], "-", 
       RowBox[{"6", "g"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", "g"}], ")"}]}]}]}], "Input",ExpressionUUID->"2674ba38-31e8-\
4ebf-a98a-96fdec0d94f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotTheta", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tminus", "[", "g", "]"}], ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "g"}], ")"}]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", 
      RowBox[{"2", "-", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<\[Theta]\>\""}], "}"}]}], ",", 
    RowBox[{"Filling", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"LightBlue", ",", 
         RowBox[{"Opacity", "[", "0.2", "]"}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"FontSize", "->", "12"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "->", 
     RowBox[{"1", "/", "3"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<theta-bounds.pdf\>\"", ",", "plotTheta"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.916833264862445*^9, 3.916833283463438*^9}, 
   3.916833444296344*^9},
 CellLabel->
  "In[922]:=",ExpressionUUID->"56db5d95-7d3c-4dec-9550-354b67c50912"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{GraphicsComplexBox[CompressedData["
1:eJw91Xk8VHsDx3GElmsr15JUJHGj0lMqka8lbkqL3ISkkEoRWYpsRYuLSnHd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       "], {{{}, {}, {}, {}, {}, {}, {}, 
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
          None], 
          GraphicsGroupBox[
           PolygonBox[{{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131,
             132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
            145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 
            158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 
            171, 172, 173, 174, 175, 198, 192, 187, 183, 180, 178, 199, 193, 
            188, 184, 181, 200, 194, 189, 185, 201, 195, 190, 202, 196, 203, 
            176, 50, 126, 108, 124, 92, 125, 106, 122, 78, 107, 123, 90, 104, 
            120, 66, 91, 105, 121, 76, 88, 102, 118, 56, 77, 89, 103, 119, 62,
             72, 84, 98, 114, 49, 65, 75, 87, 101, 117, 55, 61, 71, 83, 97, 
            113, 48, 64, 74, 86, 100, 116, 54, 60, 70, 82, 96, 112, 47, 63, 
            73, 85, 99, 115, 53, 59, 69, 81, 95, 111, 46, 52, 58, 68, 80, 94, 
            110, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 
            30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 
            14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 57, 67, 79, 93, 
            109, 1}}]]}, {}, {}}, {{}, {}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[{1, 109, 93, 79, 67, 57, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
            11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 
            27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 
            43, 44, 45, 110, 94, 80, 68, 58, 52, 46, 111, 95, 81, 69, 59, 53, 
            115, 99, 85, 73, 63, 47, 112, 96, 82, 70, 60, 54, 116, 100, 86, 
            74, 64, 48, 113, 97, 83, 71, 61, 55, 117, 101, 87, 75, 65, 49, 
            114, 98, 84, 72, 62, 119, 103, 89, 77, 56, 118, 102, 88, 76, 121, 
            105, 91, 66, 120, 104, 90, 123, 107, 78, 122, 106, 125, 92, 124, 
            108, 126, 50}]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131, 
            132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
            145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 
            158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 
            171, 172, 173, 174, 175, 198, 192, 187, 183, 180, 178, 199, 193, 
            188, 184, 181, 200, 194, 189, 185, 201, 195, 190, 202, 196, 203, 
            176}]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}}], {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {
        GraphicsComplex[CompressedData["
1:eJw91Xk8VHsDx3GElmsr15JUJHGj0lMqka8lbkqL3ISkkEoRWYpsRYuLSnHd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         "], {{{}, {}, {}, {}, {}, {}, {}, {
            EdgeForm[], 
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             Opacity[0.2]], 
            GraphicsGroup[{
              
              Polygon[{{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131,
                132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 
               144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
               156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 
               168, 169, 170, 171, 172, 173, 174, 175, 198, 192, 187, 183, 
               180, 178, 199, 193, 188, 184, 181, 200, 194, 189, 185, 201, 
               195, 190, 202, 196, 203, 176, 50, 126, 108, 124, 92, 125, 106, 
               122, 78, 107, 123, 90, 104, 120, 66, 91, 105, 121, 76, 88, 102,
                118, 56, 77, 89, 103, 119, 62, 72, 84, 98, 114, 49, 65, 75, 
               87, 101, 117, 55, 61, 71, 83, 97, 113, 48, 64, 74, 86, 100, 
               116, 54, 60, 70, 82, 96, 112, 47, 63, 73, 85, 99, 115, 53, 59, 
               69, 81, 95, 111, 46, 52, 58, 68, 80, 94, 110, 45, 44, 43, 42, 
               41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26,
                25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 
               10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 57, 67, 79, 93, 109, 
               1}}]}]}, {}, {}}, {{}, {}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             
             Line[{1, 109, 93, 79, 67, 57, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
               12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27,
               28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43,
               44, 45, 110, 94, 80, 68, 58, 52, 46, 111, 95, 81, 69, 59, 53, 
              115, 99, 85, 73, 63, 47, 112, 96, 82, 70, 60, 54, 116, 100, 86, 
              74, 64, 48, 113, 97, 83, 71, 61, 55, 117, 101, 87, 75, 65, 49, 
              114, 98, 84, 72, 62, 119, 103, 89, 77, 56, 118, 102, 88, 76, 
              121, 105, 91, 66, 120, 104, 90, 123, 107, 78, 122, 106, 125, 92,
               124, 108, 126, 50}]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             
             Line[{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131, 132,
               133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
              145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157,
               158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 
              170, 171, 172, 173, 174, 175, 198, 192, 187, 183, 180, 178, 199,
               193, 188, 184, 181, 200, 194, 189, 185, 201, 195, 190, 202, 
              196, 203, 176}]}, "Charting`Private`Tag#2"]}}], {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 2 - 3^Rational[1, 2]}, {0.3943375689980867, 
            0.7885895382146579}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {0, 0.3943375689980876}, "ImageSize" -> {360, 120},
           "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 3], 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, 
          "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {}, {
               EdgeForm[], 
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                Opacity[0.2]], 
               GraphicsGroup[{{
                  Polygon[CompressedData["
1:eJxFl3k41WkbxxFtI5SxpiLrRNJb2ixfS0xKi0xCKEQpIkuRrWibqBRjZIlK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                   "]]}}]}, {}, {}}, {{}, {}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwVlGk4lAsbx6Wx5NjiGJI6ZEmR6i0Vyp9Em5ZJR1ooJCoiUrZGkY4MRcor
zEtF0kHKG1mzJUuZZ+otNZRnlmdmcpDqWMp25v1wX/f1+3Df1+/+f7iNfIL3
+MnLyckxZfX/vmtT41B8zFr7ikUfZESi7/tkyF6WDuqNI/UsZHyIPnLOlGWK
eN3uVe4yzl58ekKNZY3HfufCi2Vsu2L5BnmWM3bWe5jsn0UiabW612TS77Ab
1FtZLk/iccX5Uz+S/HBh4LjKCQUSreeejI4lhYNBsXoEKiSKH12W+xx6GUK9
ZJe/6SSYgtfFC0pS0f7GJy16EYl1ByYdjilkYKiaPTnHikQeU+5pITcb1wfn
zOqzJSHWix0IYuchIa1B1XgziTdbTp6iJd+FaOrwzaa9JNqDTfL7A+/BJ8tI
PcaHhJEXz2qbQRHaxacXsINJEHemlt5TKEbWf1Ydt2GS4JcuiImuK8WGplIv
u2QS0x4JDkR5GXa5l/q7ZZGoTHg8QZo+Ru4zd+1fHsj20b28rWLLUZ/oPGNY
RaKC0TATOfJf9GQmtIy2y/Yrz4kYPFoBWvDd5lk9svyMiSx2TSUa7zcd9P2L
RNrnHaPbl1cBmjFPKqdI2Ghvm1yTVI2ppplsHw0+VKWTtobytbg5TPdfZsyH
77oMt5VhdaBlOlfvXMtH4EAJPbazHpXTtWUN2/jgmNpf8TNswMAOi+ScI3w4
/nG0t6irAe0XSr68DOcj3IxpEBfZCPup9vyDLD4w/3vEh381obz2QEjZXT4E
joVLOX1N0K9p7dlfw4d+fcW4U3YzOrestzV8x4dORFW5q1sLHrye/b7wKx9S
34nm79Mt0DVqLmKpCsAoyByeV/UcJ1d0SRdbCHBdLzz007FWaDBDSZutAmS0
b+KvmfsCP69svugQIMByIjhQveMF2Nqsmm6WALeVea6Xzrah0S7sq+ZDAe5n
5G6NXNkO6tOG+JpuARLd87NVyXZkZbguOyAnxNK9ObxVrA4s4iWl0CyE8Cn8
Ys3b1In+fzcvmjgkRJhlnHjht064JvGKH1wTYp5SSLmg5CX2nS1pEXQKEfcb
I8j22Ct4nHIxTVETofn46ZgVWl2w2nnn4W97RMiaM1hY8LILdXqD8Zx7IvD/
/jLiyelC/MkTB0zui2BOfnOiv+5CDO/qz8giEZ5UjPdd7u6CUQ6RvbhYBMKX
phcg6IKFYzMz+ZEIivXzE5eOd2F6f+Wj87UihIZuC3hozEHgn71shTcibO0p
NK+K4sD/yO/Pv8lTuJzu1ep7noPm/82kRtMotGzXOap+gYNai8ZgBUUKDrVx
ub4JHEz4mQQZzKGwju1JV0/l4PjgzYx9GhTMDmvTfAs4UNwdYUEzoCAvZPap
Ehys06hLdlojm8+2Pl/5moPDededvq2lwHQb0Pd5y4HHRuftd2wo/Gje717J
4+DWvGPuihsoDOevfuVNcaCMqZxPThT6jvVXV/zkIL7is+prBgWvkaXby7QI
uFolqHSfomCujMxFvxK4nTMQ9TGEwjd9N+qGDoGtpip9VKjsPofo2Eg9AgLR
/vTJsxRKWZ3lGxcS6My3NtsYS2HGKNDg7RIChenp4ytTKeTtLBn84UDAJbDJ
uK2cwgnvRtvAjQSWrDK/RK+gsPrM2z8+ORFoD4mN839Koe3WlFGzC4HyvLVn
5tbJ/EU73JNdCdxwuj2c0ErBMXqofqEHgZm8Tt7YBwqCwuWpTsEEwsKYnnaz
xdC0GZrHDiHwbMz7a72CGPYdxXdHTxNYyLja6qwsxq2BJZVFZwi8czM/5Kkm
xu6VJp80ogioT8i7PdEVo75az7L3EoEzuuk6WsvEyHo1q+1MFoFBxo6ADwfE
aPNqYHRly/yCiKJeTzFGvzB7FrMJnK+kRKIjYjC0Jod4uQRyV7EyaP5iKO8b
1XEsINAS3GYRHybGWbLfV62MgI9+nFFaihh7vr+ZKXhOwE3gqVTZKsaaO2ur
Fr8gkPU8YHS6Qwx9RnZoURsBodbYFIMjhqDUhyruJPBUzTRc/70YYSe+dpRz
CdipbUzc0C/GDb56RuNHAtXDaUKDuRJEpIbucuqT+V2LvQy6BIfwTvk5SSBl
2D4tbL4Epmx2dJuQgJZfg52WmQQVHpbenM8EHpTGnF6/XoJuzlbLjyME5O1N
V8sFSVDLLKG8xghcdFRRzQyTIG/Z3FxyXJa3w/rm3VESBLDezxVNEPBc5/zI
IlGCcRf/sf5ZXCRa+uk2FkjQO9JRFjibC5vdUR2ZJRI05FudGKJx8fKUnWP+
EwmuyI/2flXi4qFZ72G/Vonsn11qGlfjYg/niC79LwmmA6XRURpcxH+Pd9Uc
kUAw39V6UpOLTKWfsUEzEjyI1L4/o82Fg1f+faaOFFfNz3lf1OGiCx2XdhlJ
EdrN05+ty0Vd+NWa+mVS2FnfSVHU50LTmvyTv0UKQ5HC5sT5XMwze6bYt08K
WvpxOZUFXNDu/cyhB0ghdXxVxVoo8xM3nO2JlOLl8IowNUMuLkg8NEpSpCjL
vWF5zYiL2y6p2j75UtzYOU5pGnPxSOkXsJ9JETF1MPe6iczPeVAuUyjFoeJn
Hr+acVG9It3QcP1n/AMDm/pz
                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Line[CompressedData["
1:eJwVznk0VQkAx3FE2ylLJpMtTMSReGaylOVnbTy0IBWZ11hnFJGlyFbSRnNq
5Gjq2RKeOjiNV0qJpOxxb2p071suonCihkh5nnnzx+/8zue/r0FIjG+4gpyc
3A7Z/v9dbs2Tp1NtHDNjVBcWFxkw05LYPTlr8ZEvqfSTOUhj5rhRjhHuDpkE
8aQMuMZH51fnWOG9Kd7sXGCwjWXhoJDjjuBre42LvjHI3qLMkWT7g7ndqe84
w6C2Lu3I1+xwuGddTTs9zqD1+L3ZL9mJWLo19PmG1wyq/j4rNxZ3FqsiI65v
5jFIH3pZpVt9Gb7JpwIfpjKwDZQ4RSjlw7YiyjHbj0FJutwDHslFolVpgb8x
g3frMj5EF5ZAroi7KUsqRp/H4SOKF2+iYDh4vumlGB0xhmXjURWIlB9+gEox
DDi0uafOLbT4hPyz5JQYROmCaYVSFQbHzp4f2yvGYI1uasrjGtSOGrYuYYkh
3X/GieDfwbHedrisFOP+mdr5AaNayIcF/HJvUAQDDU6weQYfEcrRHOcGEep8
niwmz9yFyu6dPWp5IhDLVyRNhNVBv3E6aVm0CNwNxPXCR/dBW3ZpznuI8OfY
jlkvi3rkD7zwcv9BhK3qnhLr7Ic4500WZUiFWDUq2aav0IDaJZ0uem+ECLXN
97OMf4yEuGntV7VCRH2o1sjoakRuWqj6r5eF6DVyvBCu/wR6ZnM+IYeFcD4X
JrzV8wQBs3WvzNlCJG5M18lMbkZ97Cdy1lgIaE8nUT8+xVuVqKXuikIMOfNM
e5mnWOjTnNz+VgCtxro5V24LTJrbHYRNAqxNqud7+z2DzWcVkyOFAoyGzrdM
S58hzJr1qDBNAJ/yvz5p1j8H+1Lxx5gDAuSuS4wTR7TC4SIv+ZWdAPkdboPW
am3Yt2vf1HpdASyImCjlzjY4t49wtCQ0biynvbOOtWPsma55nohGZX4xO9my
AzU6Wzs6G2ic31vGXTXQgQx5d1ZiEQ3TPQX0Tzmd4Lf5B3w7SSOE99GKduvC
hF5/GzuYRrxZ5rv1U11IC0rw/+ZKQ3NZLH+ouhvnqu97nzSkkannE70t4gUI
M6nFkBKNlsijqaw1PajQ3DiaO0bh+ooJXnl3D7aI0j8bdVFgC3gm9Sd6EWYf
HSOtocCZMfW6s4aA8FK+UskVCkM8i8uuMQTWlh7UYR2j4Dvdt1j+nECK81X5
mUAK1qU29cZtBBQLMydTZNby4cbdaifgsXmKUZB5qCZkpKqLgM1YEKEaQCH+
0L+dfJLAtYaA92b7KOQNKuc3iwhY734wEe5Hob+XbSaaIaCjuz1Q4EWhIb16
hPOFQLmGXX+IzCWb1YoH5ggY2FbtH/ek8HvOG7XheQLFU/KRX9kU5rb/9mVc
noSvW0LT9x6ynsasp3OrSRw6aO/q70ZBGjWackKFRHf/62UiV1mftreVRJXE
ZNJ7Ikzm28nqlYvqJFys42ITXCjYWZX+sVSLxKay9SNXnCjoDyv9fF6bhF9k
3AttmRWvRMqt1CUREWD/8CYodH9ixa/WJ9H4yPIG35HCneI8s0sGJFprgrh2
MuftnBtR3UDCqUdyrcWBQtLCgeJcQxIFtFqhl8xBVU37v9tIwjOPW9ZnT+E/
GDRuDQ==
                 "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 2 - 3^Rational[1, 2]}, {0.3943375689980867, 
           0.7885895382146579}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.3943375689980876}, "ImageSize" -> {360, 120}, 
         "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 3], 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, 
         "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {}, {
              EdgeForm[], 
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               Opacity[0.2]], 
              GraphicsGroup[{{
                 Polygon[CompressedData["
1:eJxFl3k41WkbxxFtI5SxpiLrRNJb2ixfS0xKi0xCKEQpIkuRrWibqBRjZIlK
qQYtJrJkLVnK+Z02neNwFmfTRFKkbO95/5jn/eN3/a7vdf2W+7mf+36+n1vH
L3R7gIyUlFS75Prffev6hoHkuNXWSaFKE1NTbLC/jIf9lqKCT2Xjt10l2kt1
+Kh+ij7+5hl5FU2ykWN4eGxOijlES/B+ywQb68yWWcmkOMD3ipvh1R9snFup
4DN+bgfYd9u0rYfZeFgef+j7uQA4nPwzPvkDG81HH418OxeF6Wv9n+m+ZaP4
wWmpvvDTkA8KzF5axEYC71XxgpI0bI854VkVx8Yaz3GbQLlMrLkVbH3OlY2C
BKnHRfQcRJlfz91hyIZQPfFjSF4BpK7mGJ+c7MHrDQcPyabeQC7fd6zuVQ9a
Q/UKPwTfQpA0/zFu90DHh2m6UesOmlz83k070QPq+sSSW3LF4PadPtvn1gNu
6YK42CeleCjWa55m1oNJ91M2VNl9HKG1wG52DypOPRzj6D+E9F4P70fcbuio
+viaJpYhUCHEx7amG+Uu9VMxw39DcduWjrkZ3aBmzoru31sO7dov0TNCupGj
S2XnVVeAubxdY2xDNy71bR7ZtKwSmZyXmxwWd2Ot8sbxVeeqcMaZfjVxkgV5
8fg6bZkaPJzWZrfoPQv+azJdl0c8QWT4l/lvHrIQ/LFENbG9Fpfj/ZX3pLFA
07f+PUC7HotMRl38DrJge2Yv605HPTxGyt+YOrEQZZCglRTTgMqwQfqIIQuY
/yWa8Z9G9CoGT3eQZYFnW7SExm7ExGuNAcfeLmjWlo/a5zTBqKHFilXXBZXo
yjJn16dY/VXR6FBeF8T+Y01fJp9i7yqz6rz4LrjczBrUqHwGp4v5n0J3deGy
elR4T2AzrFKLYt5YdCGzdT131dzn2Ll159DCBV1YRoUGK7Q9h22LwEdznIlr
M5nOJ4+0oO/pAtOMbiZuZ+Y7xSxvRanW2ta2GibOuhXmyHNakSjtYBZ1lYkl
v+UyV6S0oez5Do8fx5nwK/pkzlzfjv5Fnc+dfJmIMEkSLhxqR7xX5I4f9kxo
zAgr45W8wJmSCufjekwkLXIJWRf4EpTJ5DKeHBNNQYfjzOZ14JaGgfhyHwPZ
s/qLbr7owMruhK/67Qw4dRUZVR6jYa9lSOhkKQM+w0s23Z9HgXUxU64gnQFe
0bI0+1AKKtd3a5kdYWD7l9dTN59RiLX9U3rYk4FV11dXGj6nIJuXNBAr0Zou
OeF3WihsWDrElpFoXqmfoLidwuo+L0rJg4GIA5/byugUrtR4iEx2MpDBVchs
6Kawatvj/gBXBjppTibdwxS0Fjh6dm1ioCahRODzjcJNVYtOP4kuWDo3nzNK
QWdNsfuHjQzsT3k/lz9GIX9IOui7EwOjjvu+fZCmY/v6yDq1DZJ4ak82js6h
48BuS/sd6xmYDBbHHlOk40Xn2xnd9pL45jubjyvRMRAtovZK9N0Y5dtTynTY
rQoPi7RjwML8+vnpmnQYFy4UpNswoM2X+/XsfDpcg8Jfzpdo2fQgqdkL6Aj0
sKy6AQZeDJpFzNGmo7Z6+bUyawbu52eYXNSho7nUK8dCojO2jAqUdOmw6Ri/
0mTFQPTErvzLenTkMufmbZJor+I6958N6NiYkVP42vL/usosXVvbso88b+PQ
L5XVKybfezDjJ+TVicn/rjmmKfsVikk8x0XuiiXnxRDbvqxMWUjHPWH9ka4Y
MYlf9taPXNX9YrI+DYO66eydYrJ+JXPOX9wNYoR3MjWnqdHxJOpCde1SMS4Y
HfU9oUJHB9pObtURk/zZ+BTeTlARk/xmzfiRGDIlIvlP/pLsrDQsIvuznbZH
TfUfEX6XGWF9niGJz4C1O6BZhPpC0wMDspL9OmRhW/hIBNZw2/3gaXSs3Xas
LatERPb7rEmAWsNNEakH7zUOD4zPiki91NlYNm07JiL1dMJ2tnxWhIjUm4y1
/kqpEBHK3U18aX0U7pbGHba0FEE/Ly+2pZfCvIB6i3kGInjh3cxnHArnB60v
RcwXITotfKs9m0L8xcTTUBWReq4avNSrNVdE6t1ijt1Zqw9C0g+P5+hHab4X
kn7pnfdtwoUmJP2U/Wz/yGSbkPSbK897RkWzEEc4H/zn3Kfgp5mkc+m8EDN3
jqjY3qTwNLTFODlCCJd54wPMfEk/rEjJlN0nxMinhC7DPEl8FQI+f48QLT71
Lh05FMpCqDssbyGyX0q3RGZT6HfZvJ/hKURtlboJ6ySFSLV0lXlLhdi2XK9H
8RgFhTEZ10dqQlz5+EvFnUgK71yNvLznCGHdVnxj5DCFhS4Xmh1mCqG0dkAj
L0yS72++n2vlhOT8iIhI8LaYJoRt7EDtQncKUwXtzG8MAQb5m91SnSlk2F8b
PNUsQMuVCZ0mR0l8Basj5z4RYGXk2zM99hRawxKT9j0W4IBvw7pgOwq/rDA6
qVouQMGWkv7vNhQcgxt1W8oEmNIJ1nr7C4Wi9PTR5WkClKa0l9ktpNBeaG5g
lyjAaZvYxBh1Cjy+R/r4EQGGNF0FGSoUnPRnswXhAhjNRNbinylcy/14rDtM
QM5DZ9NTszsPCcAO/FBV/oOG5PI++VcukvgLV770FdAwExO5PfYCfG/ycKtg
0nBFI9BtupUACa4fNf3e0uBu57Dp+loBbHLM4yte0bC74LL90GoBZHoT2PIU
DWsUn6TarxLAYLeyrP9NGqZvizaW1RJgTZ63qkIaDUH9f2TuVJS8X5OU73+K
hrEAvRCtWQI83aSyV+E4DTXGDaFy0yXrS/dp9o+noenNVFqsrICc7/v27Hg2
JCNAePjG/fd0aQj+i5Un95qP6bXzzy4Z7cCkR8WD+Bo+KH9Z9f28DhjbNiWk
PuDjUfko+3RnB3RyqRzDYj6MOEP2qq86EMe88CPmDh/cr5+GvWkdSD54wFPv
Np/4yxP1/mTaLT7xH9Mt1+8t2s4n/uR+yFH//Bw+8a+dR0qe8tp7ib85n2MW
373YS/zvw59Ni8e8eok/LmaeOy9r3Ev8MzvTeamnVC/xV0GPVXJ1J4/4b4NF
xGelezziz3nKKdWdKTzi3z9+//WEzX4e8XfFhHDOWice8f+DZh1iQ2Me4QM1
naY7KfI8wg93X017X/SZS/iifYPlOu13XMIfmtXNXR7VXMInZTWeYfdvcAm/
WE+0Fu5K4RK+aT1e8ulFFJfwz8fNxqm5e7iEjyoma+7Xb+QSfpLNcqjasppL
+OqPQdV9S3W5hL8mGqdy/BS5hM+gFPeoYoJD+K3hduMu/384hO9kQ280SXdx
CP91ZZ16OtLKIXxYe9ZhSruSQ/gxv85N+ae7HMKXW91K97lmcwh/WjWW+lik
cgifZl9dEbQ2gUP4tVV4eEFeKIfwrV+2jkKcH4fwL39i9x+Nv3EIH5+6VC+v
+yuH8PPl/lnS7HUcwtcDVXnjs0w5hL9bX/tdil3MIXzeq57q+FWVQ/jdRZDS
xZvNIXx//GPQ7ANyHML/Fv3qy8tkOGQ+2FLrruchzSHzw8OAo1HFUhwyXySr
da5wk+h/549a3Rh1Y4n+dz4pX8yQTCsc/Befj2bh
                  "]]}}]}, {}, {}}, {{}, {}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVlGk4lAsbx6Wx5NjiGJI6ZEmR6i0Vyp9Em5ZJR1ooJCoiUrZGkY4MRcor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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVznk0VQkAx3FE2ylLJpMtTMSReGaylOVnbTy0IBWZ11hnFJGlyFbSRnNq
5Gjq2RKeOjiNV0qJpOxxb2p071suonCihkh5nnnzx+/8zue/r0FIjG+4gpyc
3A7Z/v9dbs2Tp1NtHDNjVBcWFxkw05LYPTlr8ZEvqfSTOUhj5rhRjhHuDpkE
8aQMuMZH51fnWOG9Kd7sXGCwjWXhoJDjjuBre42LvjHI3qLMkWT7g7ndqe84
w6C2Lu3I1+xwuGddTTs9zqD1+L3ZL9mJWLo19PmG1wyq/j4rNxZ3FqsiI65v
5jFIH3pZpVt9Gb7JpwIfpjKwDZQ4RSjlw7YiyjHbj0FJutwDHslFolVpgb8x
g3frMj5EF5ZAroi7KUsqRp/H4SOKF2+iYDh4vumlGB0xhmXjURWIlB9+gEox
DDi0uafOLbT4hPyz5JQYROmCaYVSFQbHzp4f2yvGYI1uasrjGtSOGrYuYYkh
3X/GieDfwbHedrisFOP+mdr5AaNayIcF/HJvUAQDDU6weQYfEcrRHOcGEep8
niwmz9yFyu6dPWp5IhDLVyRNhNVBv3E6aVm0CNwNxPXCR/dBW3ZpznuI8OfY
jlkvi3rkD7zwcv9BhK3qnhLr7Ic4500WZUiFWDUq2aav0IDaJZ0uem+ECLXN
97OMf4yEuGntV7VCRH2o1sjoakRuWqj6r5eF6DVyvBCu/wR6ZnM+IYeFcD4X
JrzV8wQBs3WvzNlCJG5M18lMbkZ97Cdy1lgIaE8nUT8+xVuVqKXuikIMOfNM
e5mnWOjTnNz+VgCtxro5V24LTJrbHYRNAqxNqud7+z2DzWcVkyOFAoyGzrdM
S58hzJr1qDBNAJ/yvz5p1j8H+1Lxx5gDAuSuS4wTR7TC4SIv+ZWdAPkdboPW
am3Yt2vf1HpdASyImCjlzjY4t49wtCQ0biynvbOOtWPsma55nohGZX4xO9my
AzU6Wzs6G2ic31vGXTXQgQx5d1ZiEQ3TPQX0Tzmd4Lf5B3w7SSOE99GKduvC
hF5/GzuYRrxZ5rv1U11IC0rw/+ZKQ3NZLH+ouhvnqu97nzSkkannE70t4gUI
M6nFkBKNlsijqaw1PajQ3DiaO0bh+ooJXnl3D7aI0j8bdVFgC3gm9Sd6EWYf
HSOtocCZMfW6s4aA8FK+UskVCkM8i8uuMQTWlh7UYR2j4Dvdt1j+nECK81X5
mUAK1qU29cZtBBQLMydTZNby4cbdaifgsXmKUZB5qCZkpKqLgM1YEKEaQCH+
0L+dfJLAtYaA92b7KOQNKuc3iwhY734wEe5Hob+XbSaaIaCjuz1Q4EWhIb16
hPOFQLmGXX+IzCWb1YoH5ggY2FbtH/ek8HvOG7XheQLFU/KRX9kU5rb/9mVc
noSvW0LT9x6ynsasp3OrSRw6aO/q70ZBGjWackKFRHf/62UiV1mftreVRJXE
ZNJ7Ikzm28nqlYvqJFys42ITXCjYWZX+sVSLxKay9SNXnCjoDyv9fF6bhF9k
3AttmRWvRMqt1CUREWD/8CYodH9ixa/WJ9H4yPIG35HCneI8s0sGJFprgrh2
MuftnBtR3UDCqUdyrcWBQtLCgeJcQxIFtFqhl8xBVU37v9tIwjOPW9ZnT+E/
GDRuDQ==
                "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{
     GraphicsComplex[CompressedData["
1:eJw91Xk8VHsDx3GElmsr15JUJHGj0lMqka8lbkqL3ISkkEoRWYpsRYuLSnHd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      "], {{{}, {}, {}, {}, {}, {}, {}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          Opacity[0.2]], 
         GraphicsGroup[{
           
           Polygon[{{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131, 
            132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 
            145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 
            158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 
            171, 172, 173, 174, 175, 198, 192, 187, 183, 180, 178, 199, 193, 
            188, 184, 181, 200, 194, 189, 185, 201, 195, 190, 202, 196, 203, 
            176, 50, 126, 108, 124, 92, 125, 106, 122, 78, 107, 123, 90, 104, 
            120, 66, 91, 105, 121, 76, 88, 102, 118, 56, 77, 89, 103, 119, 62,
             72, 84, 98, 114, 49, 65, 75, 87, 101, 117, 55, 61, 71, 83, 97, 
            113, 48, 64, 74, 86, 100, 116, 54, 60, 70, 82, 96, 112, 47, 63, 
            73, 85, 99, 115, 53, 59, 69, 81, 95, 111, 46, 52, 58, 68, 80, 94, 
            110, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 
            30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 
            14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 57, 67, 79, 93, 
            109, 1}}]}]}, {}, {}}, {{}, {}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          
          Line[{1, 109, 93, 79, 67, 57, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
           12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28,
            29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
           45, 110, 94, 80, 68, 58, 52, 46, 111, 95, 81, 69, 59, 53, 115, 99, 
           85, 73, 63, 47, 112, 96, 82, 70, 60, 54, 116, 100, 86, 74, 64, 48, 
           113, 97, 83, 71, 61, 55, 117, 101, 87, 75, 65, 49, 114, 98, 84, 72,
            62, 119, 103, 89, 77, 56, 118, 102, 88, 76, 121, 105, 91, 66, 120,
            104, 90, 123, 107, 78, 122, 106, 125, 92, 124, 108, 126, 50}]}, 
         "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          
          Line[{127, 197, 191, 186, 182, 179, 177, 128, 129, 130, 131, 132, 
           133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 
           146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 
           159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 
           172, 173, 174, 175, 198, 192, 187, 183, 180, 178, 199, 193, 188, 
           184, 181, 200, 194, 189, 185, 201, 195, 190, 202, 196, 203, 176}]},
          "Charting`Private`Tag#2"]}}], {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{0, 2 - 3^Rational[1, 2]}, {0.3943375689980867, 
         0.7885895382146579}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0.3943375689980876}, "ImageSize" -> {360, 120}, 
       "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 3], 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {}, {
            EdgeForm[], 
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             Opacity[0.2]], 
            GraphicsGroup[{{
               Polygon[CompressedData["
1:eJxFl3k41WkbxxFtI5SxpiLrRNJb2ixfS0xKi0xCKEQpIkuRrWibqBRjZIlK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                "]]}}]}, {}, {}}, {{}, {}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVlGk4lAsbx6Wx5NjiGJI6ZEmR6i0Vyp9Em5ZJR1ooJCoiUrZGkY4MRcor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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVznk0VQkAx3FE2ylLJpMtTMSReGaylOVnbTy0IBWZ11hnFJGlyFbSRnNq
5Gjq2RKeOjiNV0qJpOxxb2p071suonCihkh5nnnzx+/8zue/r0FIjG+4gpyc
3A7Z/v9dbs2Tp1NtHDNjVBcWFxkw05LYPTlr8ZEvqfSTOUhj5rhRjhHuDpkE
8aQMuMZH51fnWOG9Kd7sXGCwjWXhoJDjjuBre42LvjHI3qLMkWT7g7ndqe84
w6C2Lu3I1+xwuGddTTs9zqD1+L3ZL9mJWLo19PmG1wyq/j4rNxZ3FqsiI65v
5jFIH3pZpVt9Gb7JpwIfpjKwDZQ4RSjlw7YiyjHbj0FJutwDHslFolVpgb8x
g3frMj5EF5ZAroi7KUsqRp/H4SOKF2+iYDh4vumlGB0xhmXjURWIlB9+gEox
DDi0uafOLbT4hPyz5JQYROmCaYVSFQbHzp4f2yvGYI1uasrjGtSOGrYuYYkh
3X/GieDfwbHedrisFOP+mdr5AaNayIcF/HJvUAQDDU6weQYfEcrRHOcGEep8
niwmz9yFyu6dPWp5IhDLVyRNhNVBv3E6aVm0CNwNxPXCR/dBW3ZpznuI8OfY
jlkvi3rkD7zwcv9BhK3qnhLr7Ic4500WZUiFWDUq2aav0IDaJZ0uem+ECLXN
97OMf4yEuGntV7VCRH2o1sjoakRuWqj6r5eF6DVyvBCu/wR6ZnM+IYeFcD4X
JrzV8wQBs3WvzNlCJG5M18lMbkZ97Cdy1lgIaE8nUT8+xVuVqKXuikIMOfNM
e5mnWOjTnNz+VgCtxro5V24LTJrbHYRNAqxNqud7+z2DzWcVkyOFAoyGzrdM
S58hzJr1qDBNAJ/yvz5p1j8H+1Lxx5gDAuSuS4wTR7TC4SIv+ZWdAPkdboPW
am3Yt2vf1HpdASyImCjlzjY4t49wtCQ0biynvbOOtWPsma55nohGZX4xO9my
AzU6Wzs6G2ic31vGXTXQgQx5d1ZiEQ3TPQX0Tzmd4Lf5B3w7SSOE99GKduvC
hF5/GzuYRrxZ5rv1U11IC0rw/+ZKQ3NZLH+ouhvnqu97nzSkkannE70t4gUI
M6nFkBKNlsijqaw1PajQ3DiaO0bh+ooJXnl3D7aI0j8bdVFgC3gm9Sd6EWYf
HSOtocCZMfW6s4aA8FK+UskVCkM8i8uuMQTWlh7UYR2j4Dvdt1j+nECK81X5
mUAK1qU29cZtBBQLMydTZNby4cbdaifgsXmKUZB5qCZkpKqLgM1YEKEaQCH+
0L+dfJLAtYaA92b7KOQNKuc3iwhY734wEe5Hob+XbSaaIaCjuz1Q4EWhIb16
hPOFQLmGXX+IzCWb1YoH5ggY2FbtH/ek8HvOG7XheQLFU/KRX9kU5rb/9mVc
noSvW0LT9x6ynsasp3OrSRw6aO/q70ZBGjWackKFRHf/62UiV1mftreVRJXE
ZNJ7Ikzm28nqlYvqJFys42ITXCjYWZX+sVSLxKay9SNXnCjoDyv9fF6bhF9k
3AttmRWvRMqt1CUREWD/8CYodH9ixa/WJ9H4yPIG35HCneI8s0sGJFprgrh2
MuftnBtR3UDCqUdyrcWBQtLCgeJcQxIFtFqhl8xBVU37v9tIwjOPW9ZnT+E/
GDRuDQ==
              "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[
    Rational[1, 3], 0.3333333333333333],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\[Gamma]\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"\[Theta]\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.3943375689980876},
  BaseStyle->{FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->
   NCache[{{0, 2 - 3^Rational[1, 2]}, {0.3943375689980867, 
     0.7885895382146579}}, {{0, 0.2679491924311228}, {0.3943375689980867, 
     0.7885895382146579}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.916833286861395*^9, 3.9168334697844553`*^9},
 CellLabel->
  "Out[922]=",ExpressionUUID->"8fe94288-45c3-4a21-ae99-e3bc6809b18f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Bounding the expected utility of a biased agent (not in the paper)\
\>", "Subtitle",
 CellChangeTimes->{{3.916833360749064*^9, 
  3.916833389220426*^9}},ExpressionUUID->"fce70a48-d220-41c4-81bc-\
9393e99c7082"],

Cell["As a function of C:", "Text",
 CellChangeTimes->{{3.916833411768763*^9, 3.916833416684147*^9}, 
   3.916833465779739*^9},ExpressionUUID->"e47b3744-4e63-4a3a-bb4c-\
9aea12f5ed6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotexpC", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "[", 
       RowBox[{"0.05", ",", "c"}], "]"}], ",", 
      RowBox[{"u1", "[", 
       RowBox[{"0.1", ",", "c"}], "]"}], ",", 
      RowBox[{"u2", "[", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", "c"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", 
      RowBox[{"2", "/", "3"}]}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Gamma]=0.05\>\"", ",", "\"\<\[Gamma]=0.1\>\"", ",", 
         "\"\<\[Gamma]=0.5\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.05", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"FontSize", "->", "12"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "->", 
     RowBox[{"1", "/", "2"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<utility-fixed-gamma.pdf\>\"", ",", "plotexpC"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.916833430434523*^9, 3.916833460834585*^9}},
 CellLabel->
  "In[920]:=",ExpressionUUID->"6a0d784a-c46c-4062-a17a-d6a88961f309"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[{
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwd13k4VV0XAHBDGZJkHqKETJVMIckikSFzZCjRIEmzFKq3iIQkGUpe0SCK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               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwd13k8lOsXAHC0kSREZLlJIZVsSZJDi+QmIpJShBLdqETZUiF7WbOF6l5U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               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwV13k4lF0UAHAqSYjshCTZKikZ0ySHkg8he5YslYRU2iS0fBXZ+8iSJe1J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               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwd13k4VV0XAHBDGZJkHqKETJVMIckikSFzZCjRIEmzFKq3iIQkGUpe0SCK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                  "]]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwd13k8lOsXAHC0kSREZLlJIZVsSZJDi+QmIpJShBLdqETZUiF7WbOF6l5U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                  "]]}, "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwV13k4lF0UAHAqSYjshCTZKikZ0ySHkg8he5YslYRU2iS0fBXZ+8iSJe1J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                  "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|"PlotRange" -> {{0, 
                  Rational[2, 3]}, {0.45542952110647644`, 
                 0.4999999977182981}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0.45542952110647744`}, 
               "ImageSize" -> {360, 180}, "Axes" -> {True, True}, 
               "AspectRatio" -> Rational[1, 2], "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|"PlotRange" -> {{0, 
                 Rational[2, 3]}, {0.45542952110647644`, 0.4999999977182981}},
               "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.45542952110647744`}, 
              "ImageSize" -> {360, 180}, "Axes" -> {True, True}, 
              "AspectRatio" -> Rational[1, 2], "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwd13k4VV0XAHBDGZJkHqKETJVMIckikSFzZCjRIEmzFKq3iIQkGUpe0SCK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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwd13k8lOsXAHC0kSREZLlJIZVsSZJDi+QmIpJShBLdqETZUiF7WbOF6l5U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               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV13k4lF0UAHAqSYjshCTZKikZ0ySHkg8he5YslYRU2iS0fBXZ+8iSJe1J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               "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PlotRange" -> {{0, 
               Rational[2, 3]}, {0.45542952110647644`, 0.4999999977182981}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.45542952110647744`}, 
            "ImageSize" -> {360, 180}, "Axes" -> {True, True}, "AspectRatio" -> 
            Rational[1, 2], "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {}},
      AspectRatio->NCache[
        Rational[1, 2], 0.5],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0.45542952110647744`},
      BaseStyle->{FontSize -> 12},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotLabel->None,
      PlotRange->NCache[{{0, 
          Rational[2, 3]}, {0.45542952110647644`, 0.4999999977182981}}, {{
         0, 0.6666666666666666}, {0.45542952110647644`, 0.4999999977182981}}],
      
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], Scaled[{0.5, 0.5}], Center, 
     Scaled[{1, 1}]], InsetBox[
     TemplateBox[{"\"\[Gamma]=0.05\"", "\"\[Gamma]=0.1\"", "\"\[Gamma]=0.5\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{1.05, 0.5}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.45542952110647744`},
   BaseStyle->{FontSize -> 12},
   DisplayFunction->Identity,
   Frame->False,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->None,
   PlotRange->Automatic,
   PlotRangeClipping->False,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwd13k4VV0XAHBDGZJkHqKETJVMIckikSFzZCjRIEmzFKq3iIQkGUpe0SCK
SJIyVKZruO4995rHY7oSlXoVmb91v7/O83vOfs6z9z5r7b3W+kOnnY5ycXBw
CHFycLCfJVoxlS/1bY2v02MXlpZIKHjVNKbWpA5KGqtszqBT1YJCJ6iGIGvi
0tG/SILQsQYzJtUagvubXlcukFAf8ft5FdUD7kb9e+DWHAnKSfweZVR/8HIP
D1OYJqFVVuxNCTUEVha6O4X/ICHX+wFZTI2GQnGF9zO9JKy/uGnM5PtDCNhc
KKpeTsKBpZc7uiqeQqiqucZCJgk9Evf0lh99CQX/fc6yiibBQZfR8sH2NWxY
Hhxy9zwJvk0Cia4vi6C34cStcW8S0sM9Vos7lkDnRZveHfYk5A8xlKisUsim
RsTom5DwW2e+YsToI6TV+CVK65KQ5yAnIHLqM3BbdD/qVCUhZCkpeHBtFQzc
5sn5u46EWzrXcsM3VIGI3wylA33/mD+ptKkKlDp+zZegi+nG5se2VYEupTU7
GP3r0ZfV35yroONeKu/8WhL8TLZl/4mqgij9rK5laNfrPW18k1VgZV75RFmW
BB1uRd0tlGpIjz+inSNFwuWDN3O9adVAXy3uFouuLR1XSmitBkf+1KTTaLfA
IvE/Q9Ug9WZxnx57PMt8+gNHDRAMk5lqSRxP8ftgYVgD9dYKWSMSOD72lYlX
Xg2Yhbee3C5OwhVxQ9vb92qhpGj3kKoICVntObFmqbWgrknZLYomHkhTZzJq
QWbB4OOCMAlKa2esfV/VwvovnSNMdINyiSXU18Kl2QNSV9ESBnq7fi3Wgqdn
32L7atxvD+3tLv4UuKuZl/dAiIQO2cchAmcpQPyneyQSzUUKf/h8kQIM0ZFN
59Guh38ZaERQwHL45e896PkTBXq8GRSI2CtzgBNteUVD+30rBZy4NWJPriJh
4JG6mpxpHZTbzRo4C5KwK1rs1WHLOoi1mvlggs4OXNR+YV8H7ecDHDXQZ6yY
RvpedRB96G4pP5pjMtjBMbQOniYuu/F5JQlrLeovRrytA2rBalIXvf/bsdrv
avVwOtoxWl2AhE9tjja6WvWwJ/9mrAxa6fN2IsSgHv6L2/14BXo8SaiLd3c9
3B/czTe+AuMH3n1ff6QejqmFl+eiHyTwiLum10O5Sn6tDrrN4NnhCpEG4JYt
VXDgJyEu8GPnoHQDuJNLlJ1o84JOe971DWDsZfrPVnSRyiojhy0NEFGQobgG
nSBxUWzQpgH6RGXNvvCRYPfbsmZ5RANUvPFrD0NT8r8p2043gOKFEVUKLwlX
x3n+PbvYAJ/rj3KWofVU1osmL2+EQB3J8QJ0VrrLUp9oIwRETP9KRd+4XdF+
RrMRVrtxNp1Gm5yIj0o83gjDJ7oKZdElyrpj3d2NcOajpGg4D+ZjnbtKxGAj
eMg+zwxBjx7/54jG10Z4Q4YZn0NL5TX0XZtqBCnvlU980Jd0fJo3CFPhgMCA
hCla3ySu7LQFFSy3HXnGhaYNvJmRsqXC0unLEnPLMb/DO/UqnalwpzMxaRKd
XKv0WsyHCu0n35QPo6f2lD57H0qFXgGltxR0sftoHPdrKqgllhrFo+3mBKm5
76iQ2/E05hZ6JE2H37WCCp8zzEbD0BL9V8OzG6kwZXan4QI6yFf8ku0IFQKH
erX3o7ee3+mTsqYJdlS4xG1EF8Wm6WyMbALfQZZDyzISIl2Nio/cbgJ5w8IB
GtpNvscgPbEJSoV/X69HL7xZYyz8pAlG0z7/rEBbdKdaTn9sAk2JkcgX6Ha1
BweqZpog+Lp//A30i0mD/nkOGpzOGRe/hr5c3nFIj48GBo+jXoSi5R2l/HIk
aLCvd4njPNrvUsq5Ozo0WFNjeegQerY26abnSRqM9QX+MkNT47euSAqkgc7m
tb4m6HSP1lhaKA12hcV8NUKb/RBLMI2mgcOdNFk9dKx4YprKcxr8/syho4b2
InXW+byiQVCttpwyWjOnOTP1LQ2S0xfEFdGtRqLPBatp0OBkqSOHXnsk4fVk
Pw1O/FwjK4L+uVlbd/MoDS69uBoihK6cZhT7TuD6gu2/rEQfixEu61ygAae0
8jdedEFhfO1HGTpslBR9vMhNQthlTauZ9XQIUHI6P4/ea0E0aqvRoXm2xWkW
/bdTiPFMnw7Ti/FGU2hTzjvdMXvp0PrC/sMP9G9Nww3WnnRQ2Ocs8x2d5c06
xXeIDuUmGZHj6JWftnNFnKaD4uCyG6PoiokRG7MgOvioiol/QZ9dl5DEeYUO
jDrPQha67eqo6tVoOrw1CxceQke9unfO6C4dVN95NA+gt/cZl82m0IFW7J7Z
j87YkWR/8Rkd5B+W+/ShnU6aPNiaSwdrRZm9vejl/44PThbSIePqbacetP+8
adCZTzifZdnnu9Cym75/1KDQwbDHIrkTTfe8z/+9iQ4OQ+PVHez9iTFzftlC
h/uTCUvtaN3SH2nHu+kQP6pvwfaXsQcjKoN0WEpvu9+GTpUx1xwZpcPf3/7T
reg91j+Dn07QoaP+pw/bS8EPqw5N0WHn4uGOFnRhjoXg+gU6bAj85PF/f7v0
coKTgLeruL42o2Nv2BF2ywk4XagUzvZRWaU/eXwESJorqbFtXDQjLbiSgHd5
811MtNQeunGAEAEZLTn32f419PRwowgBvk9UDrHdEBoSpS5BAGvZOX22n4g6
5N2SJsCIdUOK7csvNzBHZQlo0tq/nG1Xs7mp3fIEmHROLjDQW7qJNc8VCbjS
uJuL/Z7vfJYJjwoBhTPOImwPrrh89Kg6ATauYhpslz52jK7eTMBsyw0XthMN
VfIVtQjI88+MYvsUc745TJeAFEFfCtu7/Zl/B/QJUH1LE2avT54rW850OwEi
Hu3H2J59cGVnhjEBZlOh9Ww3azkfWzIl4NuNEj32/uXWq8Z6mRNwketWPtuR
PosF5ZYE3An4qsPe/4Mzza2yewiQrWytYtvgbs5sqD2uj9v6IPv/iaj9s67b
iQAvrZ087P9b7aZ+/IE7ARu9XwWx4yH959Ltv/sJqDouY8KOl4tRrYX7vAlQ
Ojcrxo4n9ZJr8+LHCIhP5xnoRnM7uK6/4E+AY6t6Bzv+er5stGg5SYCl5psu
dnzekWy/kxBIwIuIfk52PP8O2qwoFEaApit0DKPHFD75F0cQoD3dYjGCHqA5
FR64RcAejWeV7PyhKV8yzY0n4GTQwMAYOrut8qDVIwISzxhX/GLPN8zl+c/H
BPSWyCVPopM0Rn+kZBEQ9Eso9A87viMFr47kEfD1H+mAGbSnnltaeBkBseH6
Y5x4XjgNjg2pfyIgqkhJfRnaMu7KRmYVAa33F4J40Lojjz/INxJQPOelL4Be
lfy9o7yTgGW8bk7i7PPoT5j43ykCdrt/+bYRXZIpfuDRLAG71ljPaKDzbbOf
WiwSEG1jI6KNTnvWpJO0nAH6veL+BuggFyknbTEGzPpZFJij1d/mxQVoMSDI
eyKBfR7L+5i0iW5lwDQs+fqiJQWb5UoNGEDr9tntj1529G8uvwkD1ies3HwO
3Sdm1phlxwAfpwsxYei7gR28AycY8OhLePwztLYVt+XF0wzwo6wWYd8fTDmN
KMHzDGhW1n/0Ci1CCeczDGFA/AroeYdOlN7Cfy+KAco7Kvsb0MkVESvMnzFA
Jp4hNIlO5dMRzOljgHjq1lEbvN8Mew/YwiADuj48bXFEd72Out3KYoDLhg3U
feg1nn2CXN9xPupWPYfRaXm3VnnOoSNzrl1GP3LqFxKUYkK/46a2fPTTtNsi
Zx2Z4FF1I2Ut3u+6SsbF9XuZUDTe7L0BXfPyh7uCGxM26TrrbEKPfLDPbPZi
Qod86+Q2tGqnsKZeABO+XIkZdEHniifbzkUyYZHnx/k76KK49KiIMiYoX5d2
4Mf6ZJeE/aa+j0y4rau5TRjd+u8SXa+KCda5qzdKo6dyvSVH65kg76mgpoY2
aFTIsm5ngi+/VpwVuoz3eZXQfzh/fdOZGHT1tfzFByrNoGAftUMS66tzsnI1
hhubgWvl2Jw8el1JdEy3RjPkC26qVkeHTByVktNrBsWzpueM0VpestoZu5rB
ddp8ly86ffuto1k+zWDX71n2Dn1p6hC18GEzrFyhOuiD9d2mAInURqEWuMlz
QYeJ9WLDB/5qDdEWSOSPu9qL9uNf+H5XogWWRs4zRtFPsoZM3eRawOVOatwS
Wmag4Ouwegsw3Lh8N2N9yu9qs23RvAVyU4oio9EjcK1D83ILbK5LDLXGejdT
dEwiebQF0rYEJPVjfRzLorxfW94KTpmLCnZY33+qGBMoeNIG67hHXYOwf+Dc
GwJdIe3Q2GWUVSxNQsxPOwXBIx1wvXKrez72NzHvNm9ctOyEUksNKZYi9kuG
weJRa7vgHwNn/mVqJHyv5s+X4emGlOLlekwNEuwFeNUt+rqBOZ9KOYf9mMrl
VY1bCnvgU7TEKQVDzOffHmsU7vdCUJFxx0Xs34JUxWzzTvWBCp/y3HUL/N5h
EQ3TfVj3Zp8S32SL+Ztn/FdPqh9Cimt7Qp1JeGscHJAb1g+BxhL7ytzxvnB2
NVCe6oeY//bH3cV+cbHma+A3nwHYb2Q2NuNLgnXZOv53bQOQ0d+pPHGSBAbF
o8DbahCufqD/qgzE81lrT51r0SAsDNRFyoZifq7t13dUHYI0x0H6n+vYDx9X
l7qfOATTIr3OdlEkGDUEC1QsDkHNGTmlS3FYv7w64Tp6dhjSZbQExJIwnn6K
ihzsHYbEwmQ+tYckeFRwjxuTw9Ab9HreDL0zdrJq7cAw3IuY+OGFFlZtvtA3
PAw2FYymRHTBwYTOA9+G4Zy12AWONBJ+0FZn7p8bhjzKR7929Ik8QU0PaRbc
mFDtC0/H8zJ0gc9wDQt+GPcmpqMNrb4PSMuxIGJFitV79AoW9V6nPAuuHZPM
+4F+IRs77abKgtchWvvdH2F9H7Pi4z599L8L7hoZ2C+6z6bob2NBb8zDn5bo
EpWxM5LbWcBvpxlxGH2zql6h3ZgFEzmG2ffRynNRka4WLKBavW/lwv5+Vf2l
g3qWLMj1/u0ph55K9jOQsGZBI8+6fn10jbblWKstC3x9YDAAncthUPXWngUp
FjreN9GJNJW0JEcWnJEV7clEX06TvHDBmQUFc70uZegj/rx2Li4sMFpIaGpD
/w+c/T8/
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwd13k8lOsXAHC0kSREZLlJIZVsSZJDi+QmIpJShBLdqETZUiF7WbOF6l5U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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k4lF0UAHAqSYjshCTZKikZ0ySHkg8he5YslYRU2iS0fBXZ+8iSJe1J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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PlotRange" -> {{0, 
            Rational[2, 3]}, {0.45542952110647644`, 0.4999999977182981}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.45542952110647744`}, "ImageSize" -> {360, 180},
          "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 2], 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0.45542952110647744`}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> Rational[1, 2], 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0.45542952110647644`}, BaseStyle -> {FontSize -> 12}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 
         Rational[2, 3]}, {0.45542952110647644`, 0.4999999977182981}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]]}, {
       "\[Gamma]=0.05", "\[Gamma]=0.1", "\[Gamma]=0.5"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {1.05, 0.5}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.9168334615317173`*^9},
 CellLabel->
  "Out[920]=",ExpressionUUID->"0b778864-1ac6-44c2-a16d-a33c061277a4"]
}, Open  ]],

Cell["As a function of \\gamma", "Text",
 CellChangeTimes->{{3.916833483095291*^9, 
  3.916833490802195*^9}},ExpressionUUID->"d0bfa5be-96f7-4514-b5c9-\
398d35b70196"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotexpg", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1", "[", 
       RowBox[{"g", ",", "0.1"}], "]"}], ",", 
      RowBox[{"u1", "[", 
       RowBox[{"g", ",", 
        RowBox[{"1", "/", "3"}]}], "]"}], ",", 
      RowBox[{"u1", "[", 
       RowBox[{"g", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", 
      RowBox[{"1", "/", "3"}]}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<c=0.1\>\"", ",", "\"\<c=1/3\>\"", ",", "\"\<c=1/2\>\""}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.05", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"FontSize", "->", "12"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "->", 
     RowBox[{"1", "/", "2"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<utility-fixed-c.pdf\>\"", ",", "plotexpg"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.91683350205019*^9, 3.9168335135677*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"fc23260f-edc0-4bb8-87a5-05bd3f1a1e5a"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[{
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwV0Xs81Pkex3GXWiErd5NlF5tLWCuKkDfbnhanMGLKZKhIKxJy5+xWR9Qx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               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01HkABXCxJUlKEpWpyCOhh6JUc9lOkkMieczmVdNjkdKm8qjtoecM
0hAVSY9NCaPIqAyhGMZE5iel3+9LmlZKG2vTptjf/nHPPZ9z7l939uZd3lvV
1dTUgtj835KFgqo8h5XcyTWzh0ZGCMQFjT1zG6ehzjHw4sdhgotz98X9JbdC
Y7a9tPMHge72+lXP5Y44vTof7UMEsuMDN6vlbuBrVC77OkhgnqbFeyTnYVB8
wPP6ZwJqhv49iTwMhkOVsdZdBN8mRf/CuRYOxRLxruA3BBzNVo2EmAjc06ei
RZ0E2/rSfTzNI7FJlXdlmBAMvdEZ6q/YjabT0993vCYQlKZknjbaC3fj+szm
VoI7IRfIfXks1p5JfebeQPAmKEL7k1McNsjarwnqCYwC4WBWEofhXjunBhnB
iQBVkigrHpZB22vd6wiCvRdyd0ceQmu/zzP/JwRaV/kK/bFHoC7I+niuguCR
6Lu14lYCNuuU1h0tJpi937rHqVeAuA9zrvx0hcDJLEpy1FSIkoxpzJ5sgqCW
khM1AUJUc3MOdl5m/5sPU9enQvi/aGMqsgj0u702eWYn4l/1HMMjlwjGBuxX
BHolo+vVeJV+OsF+49CAcl4KDPkteoeSCAJH8la+kqZi4T5l0YpDBK8NRPaj
t17CjDKJrV8owfrFzcoHHjnov2nlcnI1+1+jdqpv3nX07WgvtLUluHyMN3GK
Vy6S8tUktlMJCrua58hVedCtmtV4Sp1gwO679N2KQkzYqtP28DOD/PXG2nqR
RZiVKCqTMwxiR9Ji3nDuIUdnR4zNMwZ2GqaL59cWQ9Qx/pqsksHBKY4eiaL7
qH49uMjwLoPObKu5xs4SRA7melveYNC69MYWqd4DYM6C0W/TGUjMF/e0tz9E
vkhRnyRgUCzMtJt3ohyFu7Nrsg4zcB6V3C7wqYBT29OEddEMBvbZmOoercTZ
nIFZy8MZpOxt0+wMf4zgwA7nhhAG1zMT9aK8qtDen9s67Mug5nDh8AWLatRd
Lzi7bB0D6wiDiw26NeiQZllPXc0gZ3KPwfnuGqhFzaS6VjAQqmrLOOVP0PFW
18Z0CYNKaY+2+NpTxP/hYqRpw2CUTyxexdbC0+zYoTIzBoLP60x0+HVYZhN2
WJ/DutRm3rCrDJf29FtQBgwyHGOmnOLUw6meO8ltIoPeGq3CaWMa0F36OClM
i4GntqaVC9OAq70j5Ys0GFjET2iYf1eOBK/xzmt+0HAd4E03yWhEfd228+MG
aeyz1PfIj1TAqaAgbksfjd4terbOfs8wScWhIz/QkORzv9obNiHHXXZzzDsa
JdyYiDtHm/BPn1HT6w4avht8l5p/aYKyjH91RzuN4Sfv934MbcZdYZjHb600
3B7N1CptbUbnAyFj30yjuZYnDln7HGe2dDUultMIXuhe51v8HKrVv7fdqKWR
wulw8LJsQUfl5IbnVTRkv1oZZqS2QLL8xZidUhor6mO0pcMtuGIS8mnJAxo+
BeG+3VFKhIVXpZSX0NjzebJeMK3EqhkBybeKaPCkGh+4RIl08wRhOuufhX9X
czqVSP6xXXCc9STLlmjmrRLcHv+kUNbi4HMvAz8q4SN+kWvE+pNiYs6mISVE
pWMXnBHTCM/XWcAzoiA/53g8opCGd9yPsY7TKYSd7JPwWDuu7e00MqbwfYH/
J1fW41Ry0ctZFC4k2AWZsb49Qzjob0nh9qZp3kwBjW7BuAo/Bwpffw87s551
U8C3dIdlFHh+Q21c1hKLnt1Tl1Ogohzm2rA+WS0zecFl9xvFCi3W5kOnTvi6
UEizyLKpzqcxQXYg2N6Vgjr/8Oki1l/O71hq4Ebhi3j8n9msnyxy7aE8KPD5
M2/Gs76jtrS6xJPd44ZWOOtUhUVmmheFXXotOwNYx2dOjY7eQEGVkduyhjU/
THPdxo0UioRmy+1Z/wets/zp
               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
              Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk41HkABnCqXTENRSQxjsrdRnlmLOWlrRZFznEsSegi1FI5asuWrNFl
UKSsVascUbkqTXKEjHt+SvT9pVaJpMd6EGF/+8f7vM/nn/ePV3t3mEvQPCkp
KVcm/3eFqaA6n7fR6mXvppm5ORrFd5oHDZrV8HHRmgx/xhkGR2JGxIY4bSPN
r5ulobD3+U8dYgtsDtb6eHGGRuOZsdwasT3OqrK2m03T0E2V9a4Ue6PTtLsr
a5wGpb70foX4AIJ8k6v7h2kU7Eqny8TRsG4Jaap8TePtzhDWZ+sYBC0wUucx
Xu4L3urSGGjkbW2920sj3qv/vPBaLArCDnrd6qHh52JqFR56Alp7uQPp3TRk
/wpsWbrwFM7kaDmfp2hUCr8Zt9w+jeaKF6PlzTS0jxoPWg8L0Hgsy3FURMN3
Ln/jK1EK9mhYd8v+TaNXRcj9Lugq2C8jxz0u0nAya5c8dMhGVPFJIWJo7Glm
pfDzbyBxZ1zi4f00rv/uvVjZ+RZWjVOZbzxoFL1rXyXuz0d1qglP3ZbG2Ppv
ovcbiuBaNb1JYEGj0EmDpRh6F4s9w9lDxjSi51Kj3nLuw2nQYJ+qNo3181ea
ra0vwY68iEhrFRrHlS0czgnLMFB0r82SRaMvy9BAw6YCMVuaN6ZK0+gyvxkg
UnyI0knLC48nCCp0zQZ7eh4hQm9d343PBCVJmeuN4h8joKum8Pp7AhvpCz0C
tydgK3Xc9iMEY0fWrFSIq0JVeeO3JS8ILkW8lOkLfooR0a8PkloJbmSeUzzk
XI3czWzrhAaC2pNFs+l6NWhhLUyzqyYwDlHJaFKoBZ8Tua3jEUG20qBK2kAt
qis1Xy0qI0jqr3/AeVyHU6PerVnFBFWiQVZxzjNICfTGpvIIpN2i8Sq6HpMP
rZWHbxIIvjjqsAMbwA0v2pL3J+PyNUazto0wcbmWW3KV4IpFlHIC5zk+zHuS
YH2ZYLhWtkjt+yZE/MZyTU8m2MGSMdxKmpDoluCx/zyBXqx809p7YhQaBnYf
SiSwHfNeoXOlGbmTNwPs4gmO6C91KAxtAcdJ9eQfccxegOIPNh6tCFuRYXX1
BPNnodUkV7UNrv3hJvIxBKVWUSEFcW0Q/6yoe+coAd+Vb6473oaRE+we7QiC
2bqPEZ/825EX9W5qKJzAvlJTtryrHXL+M5pJBwna672Ld9l14DfL1lb3AwR+
ptsb+CUdKBEkF4XsZf7nvOE563dCkuKZ9ksgQeN+Q9UrKZ2Y/8yJI/Qn2PA8
iiWa7YTU7iCZoZ0EbneC+QOHJHC85Nyr7kNw+IuSot9rCZ4qKR686EXgLZo/
ZEVL4MxJND3DeFPSvzWcPgkmBLYTUYyX6HdGkn8k4GVfjg9gXOyX3O37SYIh
o2MlXMafWxZn+0xLICyTd3jtSRBcyDbxXk5B3XMszIixS8zMQosVFPqn6ny0
GFvYDfct16CgmdNlr8xYrl8s7NaisES9xHDOgyBPPWnCU5/CNh+vrx2MBwRy
Tzx4FBpuqXVEM27zmrrM+5GCOPVpRxjjCr3B8GWWFOJGciSBjM/WNOq8sKLQ
tECt15Gx7nRCPH8rhdDYuq86jOUbj/lxbSlwU2wWqDIeT9tnrmJPocR5QoHN
uG6d7SDlQGF3j7zRBJ+gQMq8pnQHhePccItPjFNa9DJTnSmsdpfb1sc4NnNZ
ZKQrhdHZXp8uxoEHZBzd3SkkTX8Ia2L8H/IvlcM=
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwV0Xs81Pkex3GXWiErd5NlF5tLWCuKkDfbnhanMGLKZKhIKxJy5+xWR9Qx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                  "]]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwV0Hs01HkABXCxJUlKEpWpyCOhh6JUc9lOkkMieczmVdNjkdKm8qjtoecM
0hAVSY9NCaPIqAyhGMZE5iel3+9LmlZKG2vTptjf/nHPPZ9z7l939uZd3lvV
1dTUgtj835KFgqo8h5XcyTWzh0ZGCMQFjT1zG6ehzjHw4sdhgotz98X9JbdC
Y7a9tPMHge72+lXP5Y44vTof7UMEsuMDN6vlbuBrVC77OkhgnqbFeyTnYVB8
wPP6ZwJqhv49iTwMhkOVsdZdBN8mRf/CuRYOxRLxruA3BBzNVo2EmAjc06ei
RZ0E2/rSfTzNI7FJlXdlmBAMvdEZ6q/YjabT0993vCYQlKZknjbaC3fj+szm
VoI7IRfIfXks1p5JfebeQPAmKEL7k1McNsjarwnqCYwC4WBWEofhXjunBhnB
iQBVkigrHpZB22vd6wiCvRdyd0ceQmu/zzP/JwRaV/kK/bFHoC7I+niuguCR
6Lu14lYCNuuU1h0tJpi937rHqVeAuA9zrvx0hcDJLEpy1FSIkoxpzJ5sgqCW
khM1AUJUc3MOdl5m/5sPU9enQvi/aGMqsgj0u702eWYn4l/1HMMjlwjGBuxX
BHolo+vVeJV+OsF+49CAcl4KDPkteoeSCAJH8la+kqZi4T5l0YpDBK8NRPaj
t17CjDKJrV8owfrFzcoHHjnov2nlcnI1+1+jdqpv3nX07WgvtLUluHyMN3GK
Vy6S8tUktlMJCrua58hVedCtmtV4Sp1gwO679N2KQkzYqtP28DOD/PXG2nqR
RZiVKCqTMwxiR9Ji3nDuIUdnR4zNMwZ2GqaL59cWQ9Qx/pqsksHBKY4eiaL7
qH49uMjwLoPObKu5xs4SRA7melveYNC69MYWqd4DYM6C0W/TGUjMF/e0tz9E
vkhRnyRgUCzMtJt3ohyFu7Nrsg4zcB6V3C7wqYBT29OEddEMBvbZmOoercTZ
nIFZy8MZpOxt0+wMf4zgwA7nhhAG1zMT9aK8qtDen9s67Mug5nDh8AWLatRd
Lzi7bB0D6wiDiw26NeiQZllPXc0gZ3KPwfnuGqhFzaS6VjAQqmrLOOVP0PFW
18Z0CYNKaY+2+NpTxP/hYqRpw2CUTyxexdbC0+zYoTIzBoLP60x0+HVYZhN2
WJ/DutRm3rCrDJf29FtQBgwyHGOmnOLUw6meO8ltIoPeGq3CaWMa0F36OClM
i4GntqaVC9OAq70j5Ys0GFjET2iYf1eOBK/xzmt+0HAd4E03yWhEfd228+MG
aeyz1PfIj1TAqaAgbksfjd4terbOfs8wScWhIz/QkORzv9obNiHHXXZzzDsa
JdyYiDtHm/BPn1HT6w4avht8l5p/aYKyjH91RzuN4Sfv934MbcZdYZjHb600
3B7N1CptbUbnAyFj30yjuZYnDln7HGe2dDUultMIXuhe51v8HKrVv7fdqKWR
wulw8LJsQUfl5IbnVTRkv1oZZqS2QLL8xZidUhor6mO0pcMtuGIS8mnJAxo+
BeG+3VFKhIVXpZSX0NjzebJeMK3EqhkBybeKaPCkGh+4RIl08wRhOuufhX9X
czqVSP6xXXCc9STLlmjmrRLcHv+kUNbi4HMvAz8q4SN+kWvE+pNiYs6mISVE
pWMXnBHTCM/XWcAzoiA/53g8opCGd9yPsY7TKYSd7JPwWDuu7e00MqbwfYH/
J1fW41Ry0ctZFC4k2AWZsb49Qzjob0nh9qZp3kwBjW7BuAo/Bwpffw87s551
U8C3dIdlFHh+Q21c1hKLnt1Tl1Ogohzm2rA+WS0zecFl9xvFCi3W5kOnTvi6
UEizyLKpzqcxQXYg2N6Vgjr/8Oki1l/O71hq4Ebhi3j8n9msnyxy7aE8KPD5
M2/Gs76jtrS6xJPd44ZWOOtUhUVmmheFXXotOwNYx2dOjY7eQEGVkduyhjU/
THPdxo0UioRmy+1Z/wets/zp
                  "]]}, "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Line[CompressedData["
1:eJwV0Hk41HkABnCqXTENRSQxjsrdRnlmLOWlrRZFznEsSegi1FI5asuWrNFl
UKSsVascUbkqTXKEjHt+SvT9pVaJpMd6EGF/+8f7vM/nn/ePV3t3mEvQPCkp
KVcm/3eFqaA6n7fR6mXvppm5ORrFd5oHDZrV8HHRmgx/xhkGR2JGxIY4bSPN
r5ulobD3+U8dYgtsDtb6eHGGRuOZsdwasT3OqrK2m03T0E2V9a4Ue6PTtLsr
a5wGpb70foX4AIJ8k6v7h2kU7Eqny8TRsG4Jaap8TePtzhDWZ+sYBC0wUucx
Xu4L3urSGGjkbW2920sj3qv/vPBaLArCDnrd6qHh52JqFR56Alp7uQPp3TRk
/wpsWbrwFM7kaDmfp2hUCr8Zt9w+jeaKF6PlzTS0jxoPWg8L0Hgsy3FURMN3
Ln/jK1EK9mhYd8v+TaNXRcj9Lugq2C8jxz0u0nAya5c8dMhGVPFJIWJo7Glm
pfDzbyBxZ1zi4f00rv/uvVjZ+RZWjVOZbzxoFL1rXyXuz0d1qglP3ZbG2Ppv
ovcbiuBaNb1JYEGj0EmDpRh6F4s9w9lDxjSi51Kj3nLuw2nQYJ+qNo3181ea
ra0vwY68iEhrFRrHlS0czgnLMFB0r82SRaMvy9BAw6YCMVuaN6ZK0+gyvxkg
UnyI0knLC48nCCp0zQZ7eh4hQm9d343PBCVJmeuN4h8joKum8Pp7AhvpCz0C
tydgK3Xc9iMEY0fWrFSIq0JVeeO3JS8ILkW8lOkLfooR0a8PkloJbmSeUzzk
XI3czWzrhAaC2pNFs+l6NWhhLUyzqyYwDlHJaFKoBZ8Tua3jEUG20qBK2kAt
qis1Xy0qI0jqr3/AeVyHU6PerVnFBFWiQVZxzjNICfTGpvIIpN2i8Sq6HpMP
rZWHbxIIvjjqsAMbwA0v2pL3J+PyNUazto0wcbmWW3KV4IpFlHIC5zk+zHuS
YH2ZYLhWtkjt+yZE/MZyTU8m2MGSMdxKmpDoluCx/zyBXqx809p7YhQaBnYf
SiSwHfNeoXOlGbmTNwPs4gmO6C91KAxtAcdJ9eQfccxegOIPNh6tCFuRYXX1
BPNnodUkV7UNrv3hJvIxBKVWUSEFcW0Q/6yoe+coAd+Vb6473oaRE+we7QiC
2bqPEZ/825EX9W5qKJzAvlJTtryrHXL+M5pJBwna672Ld9l14DfL1lb3AwR+
ptsb+CUdKBEkF4XsZf7nvOE563dCkuKZ9ksgQeN+Q9UrKZ2Y/8yJI/Qn2PA8
iiWa7YTU7iCZoZ0EbneC+QOHJHC85Nyr7kNw+IuSot9rCZ4qKR686EXgLZo/
ZEVL4MxJND3DeFPSvzWcPgkmBLYTUYyX6HdGkn8k4GVfjg9gXOyX3O37SYIh
o2MlXMafWxZn+0xLICyTd3jtSRBcyDbxXk5B3XMszIixS8zMQosVFPqn6ny0
GFvYDfct16CgmdNlr8xYrl8s7NaisES9xHDOgyBPPWnCU5/CNh+vrx2MBwRy
Tzx4FBpuqXVEM27zmrrM+5GCOPVpRxjjCr3B8GWWFOJGciSBjM/WNOq8sKLQ
tECt15Gx7nRCPH8rhdDYuq86jOUbj/lxbSlwU2wWqDIeT9tnrmJPocR5QoHN
uG6d7SDlQGF3j7zRBJ+gQMq8pnQHhePccItPjFNa9DJTnSmsdpfb1sc4NnNZ
ZKQrhdHZXp8uxoEHZBzd3SkkTX8Ia2L8H/IvlcM=
                  "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|"PlotRange" -> {{0, 
                  Rational[1, 3]}, {0.46369701171915795`, 
                 0.49999999744927726`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0.463697011719159}, 
               "ImageSize" -> {360, 180}, "Axes" -> {True, True}, 
               "AspectRatio" -> Rational[1, 2], "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]], 
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|"PlotRange" -> {{0, 
                 Rational[1, 3]}, {0.46369701171915795`, 
                0.49999999744927726`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.463697011719159}, 
              "ImageSize" -> {360, 180}, "Axes" -> {True, True}, 
              "AspectRatio" -> Rational[1, 2], "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV0Xs81Pkex3GXWiErd5NlF5tLWCuKkDfbnhanMGLKZKhIKxJy5+xWR9Qx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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV0Hs01HkABXCxJUlKEpWpyCOhh6JUc9lOkkMieczmVdNjkdKm8qjtoecM
0hAVSY9NCaPIqAyhGMZE5iel3+9LmlZKG2vTptjf/nHPPZ9z7l939uZd3lvV
1dTUgtj835KFgqo8h5XcyTWzh0ZGCMQFjT1zG6ehzjHw4sdhgotz98X9JbdC
Y7a9tPMHge72+lXP5Y44vTof7UMEsuMDN6vlbuBrVC77OkhgnqbFeyTnYVB8
wPP6ZwJqhv49iTwMhkOVsdZdBN8mRf/CuRYOxRLxruA3BBzNVo2EmAjc06ei
RZ0E2/rSfTzNI7FJlXdlmBAMvdEZ6q/YjabT0993vCYQlKZknjbaC3fj+szm
VoI7IRfIfXks1p5JfebeQPAmKEL7k1McNsjarwnqCYwC4WBWEofhXjunBhnB
iQBVkigrHpZB22vd6wiCvRdyd0ceQmu/zzP/JwRaV/kK/bFHoC7I+niuguCR
6Lu14lYCNuuU1h0tJpi937rHqVeAuA9zrvx0hcDJLEpy1FSIkoxpzJ5sgqCW
khM1AUJUc3MOdl5m/5sPU9enQvi/aGMqsgj0u702eWYn4l/1HMMjlwjGBuxX
BHolo+vVeJV+OsF+49CAcl4KDPkteoeSCAJH8la+kqZi4T5l0YpDBK8NRPaj
t17CjDKJrV8owfrFzcoHHjnov2nlcnI1+1+jdqpv3nX07WgvtLUluHyMN3GK
Vy6S8tUktlMJCrua58hVedCtmtV4Sp1gwO679N2KQkzYqtP28DOD/PXG2nqR
RZiVKCqTMwxiR9Ji3nDuIUdnR4zNMwZ2GqaL59cWQ9Qx/pqsksHBKY4eiaL7
qH49uMjwLoPObKu5xs4SRA7melveYNC69MYWqd4DYM6C0W/TGUjMF/e0tz9E
vkhRnyRgUCzMtJt3ohyFu7Nrsg4zcB6V3C7wqYBT29OEddEMBvbZmOoercTZ
nIFZy8MZpOxt0+wMf4zgwA7nhhAG1zMT9aK8qtDen9s67Mug5nDh8AWLatRd
Lzi7bB0D6wiDiw26NeiQZllPXc0gZ3KPwfnuGqhFzaS6VjAQqmrLOOVP0PFW
18Z0CYNKaY+2+NpTxP/hYqRpw2CUTyxexdbC0+zYoTIzBoLP60x0+HVYZhN2
WJ/DutRm3rCrDJf29FtQBgwyHGOmnOLUw6meO8ltIoPeGq3CaWMa0F36OClM
i4GntqaVC9OAq70j5Ys0GFjET2iYf1eOBK/xzmt+0HAd4E03yWhEfd228+MG
aeyz1PfIj1TAqaAgbksfjd4terbOfs8wScWhIz/QkORzv9obNiHHXXZzzDsa
JdyYiDtHm/BPn1HT6w4avht8l5p/aYKyjH91RzuN4Sfv934MbcZdYZjHb600
3B7N1CptbUbnAyFj30yjuZYnDln7HGe2dDUultMIXuhe51v8HKrVv7fdqKWR
wulw8LJsQUfl5IbnVTRkv1oZZqS2QLL8xZidUhor6mO0pcMtuGIS8mnJAxo+
BeG+3VFKhIVXpZSX0NjzebJeMK3EqhkBybeKaPCkGh+4RIl08wRhOuufhX9X
czqVSP6xXXCc9STLlmjmrRLcHv+kUNbi4HMvAz8q4SN+kWvE+pNiYs6mISVE
pWMXnBHTCM/XWcAzoiA/53g8opCGd9yPsY7TKYSd7JPwWDuu7e00MqbwfYH/
J1fW41Ry0ctZFC4k2AWZsb49Qzjob0nh9qZp3kwBjW7BuAo/Bwpffw87s551
U8C3dIdlFHh+Q21c1hKLnt1Tl1Ogohzm2rA+WS0zecFl9xvFCi3W5kOnTvi6
UEizyLKpzqcxQXYg2N6Vgjr/8Oki1l/O71hq4Ebhi3j8n9msnyxy7aE8KPD5
M2/Gs76jtrS6xJPd44ZWOOtUhUVmmheFXXotOwNYx2dOjY7eQEGVkduyhjU/
THPdxo0UioRmy+1Z/wets/zp
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV0Hk41HkABnCqXTENRSQxjsrdRnlmLOWlrRZFznEsSegi1FI5asuWrNFl
UKSsVascUbkqTXKEjHt+SvT9pVaJpMd6EGF/+8f7vM/nn/ePV3t3mEvQPCkp
KVcm/3eFqaA6n7fR6mXvppm5ORrFd5oHDZrV8HHRmgx/xhkGR2JGxIY4bSPN
r5ulobD3+U8dYgtsDtb6eHGGRuOZsdwasT3OqrK2m03T0E2V9a4Ue6PTtLsr
a5wGpb70foX4AIJ8k6v7h2kU7Eqny8TRsG4Jaap8TePtzhDWZ+sYBC0wUucx
Xu4L3urSGGjkbW2920sj3qv/vPBaLArCDnrd6qHh52JqFR56Alp7uQPp3TRk
/wpsWbrwFM7kaDmfp2hUCr8Zt9w+jeaKF6PlzTS0jxoPWg8L0Hgsy3FURMN3
Ln/jK1EK9mhYd8v+TaNXRcj9Lugq2C8jxz0u0nAya5c8dMhGVPFJIWJo7Glm
pfDzbyBxZ1zi4f00rv/uvVjZ+RZWjVOZbzxoFL1rXyXuz0d1qglP3ZbG2Ppv
ovcbiuBaNb1JYEGj0EmDpRh6F4s9w9lDxjSi51Kj3nLuw2nQYJ+qNo3181ea
ra0vwY68iEhrFRrHlS0czgnLMFB0r82SRaMvy9BAw6YCMVuaN6ZK0+gyvxkg
UnyI0knLC48nCCp0zQZ7eh4hQm9d343PBCVJmeuN4h8joKum8Pp7AhvpCz0C
tydgK3Xc9iMEY0fWrFSIq0JVeeO3JS8ILkW8lOkLfooR0a8PkloJbmSeUzzk
XI3czWzrhAaC2pNFs+l6NWhhLUyzqyYwDlHJaFKoBZ8Tua3jEUG20qBK2kAt
qis1Xy0qI0jqr3/AeVyHU6PerVnFBFWiQVZxzjNICfTGpvIIpN2i8Sq6HpMP
rZWHbxIIvjjqsAMbwA0v2pL3J+PyNUazto0wcbmWW3KV4IpFlHIC5zk+zHuS
YH2ZYLhWtkjt+yZE/MZyTU8m2MGSMdxKmpDoluCx/zyBXqx809p7YhQaBnYf
SiSwHfNeoXOlGbmTNwPs4gmO6C91KAxtAcdJ9eQfccxegOIPNh6tCFuRYXX1
BPNnodUkV7UNrv3hJvIxBKVWUSEFcW0Q/6yoe+coAd+Vb6473oaRE+we7QiC
2bqPEZ/825EX9W5qKJzAvlJTtryrHXL+M5pJBwna672Ld9l14DfL1lb3AwR+
ptsb+CUdKBEkF4XsZf7nvOE563dCkuKZ9ksgQeN+Q9UrKZ2Y/8yJI/Qn2PA8
iiWa7YTU7iCZoZ0EbneC+QOHJHC85Nyr7kNw+IuSot9rCZ4qKR686EXgLZo/
ZEVL4MxJND3DeFPSvzWcPgkmBLYTUYyX6HdGkn8k4GVfjg9gXOyX3O37SYIh
o2MlXMafWxZn+0xLICyTd3jtSRBcyDbxXk5B3XMszIixS8zMQosVFPqn6ny0
GFvYDfct16CgmdNlr8xYrl8s7NaisES9xHDOgyBPPWnCU5/CNh+vrx2MBwRy
Tzx4FBpuqXVEM27zmrrM+5GCOPVpRxjjCr3B8GWWFOJGciSBjM/WNOq8sKLQ
tECt15Gx7nRCPH8rhdDYuq86jOUbj/lxbSlwU2wWqDIeT9tnrmJPocR5QoHN
uG6d7SDlQGF3j7zRBJ+gQMq8pnQHhePccItPjFNa9DJTnSmsdpfb1sc4NnNZ
ZKQrhdHZXp8uxoEHZBzd3SkkTX8Ia2L8H/IvlcM=
               "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PlotRange" -> {{0, 
               Rational[1, 3]}, {0.46369701171915795`, 0.49999999744927726`}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.463697011719159}, "ImageSize" -> {360, 180},
             "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 2], 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {}},
      AspectRatio->NCache[
        Rational[1, 2], 0.5],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0.463697011719159},
      BaseStyle->{FontSize -> 12},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotLabel->None,
      PlotRange->NCache[{{0, 
          Rational[1, 3]}, {0.46369701171915795`, 0.49999999744927726`}}, {{
         0, 0.3333333333333333}, {0.46369701171915795`, 
         0.49999999744927726`}}],
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], Scaled[{0.5, 0.5}], Center, 
     Scaled[{1, 1}]], InsetBox[
     TemplateBox[{"\"c=0.1\"", "\"c=1/3\"", "\"c=1/2\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 12, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{1.05, 0.5}], ImageScaled[{0, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.463697011719159},
   BaseStyle->{FontSize -> 12},
   DisplayFunction->Identity,
   Frame->False,
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->None,
   PlotRange->Automatic,
   PlotRangeClipping->False,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Xs81Pkex3GXWiErd5NlF5tLWCuKkDfbnhanMGLKZKhIKxJy5+xWR9Qx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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Hs01HkABXCxJUlKEpWpyCOhh6JUc9lOkkMieczmVdNjkdKm8qjtoecM
0hAVSY9NCaPIqAyhGMZE5iel3+9LmlZKG2vTptjf/nHPPZ9z7l939uZd3lvV
1dTUgtj835KFgqo8h5XcyTWzh0ZGCMQFjT1zG6ehzjHw4sdhgotz98X9JbdC
Y7a9tPMHge72+lXP5Y44vTof7UMEsuMDN6vlbuBrVC77OkhgnqbFeyTnYVB8
wPP6ZwJqhv49iTwMhkOVsdZdBN8mRf/CuRYOxRLxruA3BBzNVo2EmAjc06ei
RZ0E2/rSfTzNI7FJlXdlmBAMvdEZ6q/YjabT0993vCYQlKZknjbaC3fj+szm
VoI7IRfIfXks1p5JfebeQPAmKEL7k1McNsjarwnqCYwC4WBWEofhXjunBhnB
iQBVkigrHpZB22vd6wiCvRdyd0ceQmu/zzP/JwRaV/kK/bFHoC7I+niuguCR
6Lu14lYCNuuU1h0tJpi937rHqVeAuA9zrvx0hcDJLEpy1FSIkoxpzJ5sgqCW
khM1AUJUc3MOdl5m/5sPU9enQvi/aGMqsgj0u702eWYn4l/1HMMjlwjGBuxX
BHolo+vVeJV+OsF+49CAcl4KDPkteoeSCAJH8la+kqZi4T5l0YpDBK8NRPaj
t17CjDKJrV8owfrFzcoHHjnov2nlcnI1+1+jdqpv3nX07WgvtLUluHyMN3GK
Vy6S8tUktlMJCrua58hVedCtmtV4Sp1gwO679N2KQkzYqtP28DOD/PXG2nqR
RZiVKCqTMwxiR9Ji3nDuIUdnR4zNMwZ2GqaL59cWQ9Qx/pqsksHBKY4eiaL7
qH49uMjwLoPObKu5xs4SRA7melveYNC69MYWqd4DYM6C0W/TGUjMF/e0tz9E
vkhRnyRgUCzMtJt3ohyFu7Nrsg4zcB6V3C7wqYBT29OEddEMBvbZmOoercTZ
nIFZy8MZpOxt0+wMf4zgwA7nhhAG1zMT9aK8qtDen9s67Mug5nDh8AWLatRd
Lzi7bB0D6wiDiw26NeiQZllPXc0gZ3KPwfnuGqhFzaS6VjAQqmrLOOVP0PFW
18Z0CYNKaY+2+NpTxP/hYqRpw2CUTyxexdbC0+zYoTIzBoLP60x0+HVYZhN2
WJ/DutRm3rCrDJf29FtQBgwyHGOmnOLUw6meO8ltIoPeGq3CaWMa0F36OClM
i4GntqaVC9OAq70j5Ys0GFjET2iYf1eOBK/xzmt+0HAd4E03yWhEfd228+MG
aeyz1PfIj1TAqaAgbksfjd4terbOfs8wScWhIz/QkORzv9obNiHHXXZzzDsa
JdyYiDtHm/BPn1HT6w4avht8l5p/aYKyjH91RzuN4Sfv934MbcZdYZjHb600
3B7N1CptbUbnAyFj30yjuZYnDln7HGe2dDUultMIXuhe51v8HKrVv7fdqKWR
wulw8LJsQUfl5IbnVTRkv1oZZqS2QLL8xZidUhor6mO0pcMtuGIS8mnJAxo+
BeG+3VFKhIVXpZSX0NjzebJeMK3EqhkBybeKaPCkGh+4RIl08wRhOuufhX9X
czqVSP6xXXCc9STLlmjmrRLcHv+kUNbi4HMvAz8q4SN+kWvE+pNiYs6mISVE
pWMXnBHTCM/XWcAzoiA/53g8opCGd9yPsY7TKYSd7JPwWDuu7e00MqbwfYH/
J1fW41Ry0ctZFC4k2AWZsb49Qzjob0nh9qZp3kwBjW7BuAo/Bwpffw87s551
U8C3dIdlFHh+Q21c1hKLnt1Tl1Ogohzm2rA+WS0zecFl9xvFCi3W5kOnTvi6
UEizyLKpzqcxQXYg2N6Vgjr/8Oki1l/O71hq4Ebhi3j8n9msnyxy7aE8KPD5
M2/Gs76jtrS6xJPd44ZWOOtUhUVmmheFXXotOwNYx2dOjY7eQEGVkduyhjU/
THPdxo0UioRmy+1Z/wets/zp
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Hk41HkABnCqXTENRSQxjsrdRnlmLOWlrRZFznEsSegi1FI5asuWrNFl
UKSsVascUbkqTXKEjHt+SvT9pVaJpMd6EGF/+8f7vM/nn/ePV3t3mEvQPCkp
KVcm/3eFqaA6n7fR6mXvppm5ORrFd5oHDZrV8HHRmgx/xhkGR2JGxIY4bSPN
r5ulobD3+U8dYgtsDtb6eHGGRuOZsdwasT3OqrK2m03T0E2V9a4Ue6PTtLsr
a5wGpb70foX4AIJ8k6v7h2kU7Eqny8TRsG4Jaap8TePtzhDWZ+sYBC0wUucx
Xu4L3urSGGjkbW2920sj3qv/vPBaLArCDnrd6qHh52JqFR56Alp7uQPp3TRk
/wpsWbrwFM7kaDmfp2hUCr8Zt9w+jeaKF6PlzTS0jxoPWg8L0Hgsy3FURMN3
Ln/jK1EK9mhYd8v+TaNXRcj9Lugq2C8jxz0u0nAya5c8dMhGVPFJIWJo7Glm
pfDzbyBxZ1zi4f00rv/uvVjZ+RZWjVOZbzxoFL1rXyXuz0d1qglP3ZbG2Ppv
ovcbiuBaNb1JYEGj0EmDpRh6F4s9w9lDxjSi51Kj3nLuw2nQYJ+qNo3181ea
ra0vwY68iEhrFRrHlS0czgnLMFB0r82SRaMvy9BAw6YCMVuaN6ZK0+gyvxkg
UnyI0knLC48nCCp0zQZ7eh4hQm9d343PBCVJmeuN4h8joKum8Pp7AhvpCz0C
tydgK3Xc9iMEY0fWrFSIq0JVeeO3JS8ILkW8lOkLfooR0a8PkloJbmSeUzzk
XI3czWzrhAaC2pNFs+l6NWhhLUyzqyYwDlHJaFKoBZ8Tua3jEUG20qBK2kAt
qis1Xy0qI0jqr3/AeVyHU6PerVnFBFWiQVZxzjNICfTGpvIIpN2i8Sq6HpMP
rZWHbxIIvjjqsAMbwA0v2pL3J+PyNUazto0wcbmWW3KV4IpFlHIC5zk+zHuS
YH2ZYLhWtkjt+yZE/MZyTU8m2MGSMdxKmpDoluCx/zyBXqx809p7YhQaBnYf
SiSwHfNeoXOlGbmTNwPs4gmO6C91KAxtAcdJ9eQfccxegOIPNh6tCFuRYXX1
BPNnodUkV7UNrv3hJvIxBKVWUSEFcW0Q/6yoe+coAd+Vb6473oaRE+we7QiC
2bqPEZ/825EX9W5qKJzAvlJTtryrHXL+M5pJBwna672Ld9l14DfL1lb3AwR+
ptsb+CUdKBEkF4XsZf7nvOE563dCkuKZ9ksgQeN+Q9UrKZ2Y/8yJI/Qn2PA8
iiWa7YTU7iCZoZ0EbneC+QOHJHC85Nyr7kNw+IuSot9rCZ4qKR686EXgLZo/
ZEVL4MxJND3DeFPSvzWcPgkmBLYTUYyX6HdGkn8k4GVfjg9gXOyX3O37SYIh
o2MlXMafWxZn+0xLICyTd3jtSRBcyDbxXk5B3XMszIixS8zMQosVFPqn6ny0
GFvYDfct16CgmdNlr8xYrl8s7NaisES9xHDOgyBPPWnCU5/CNh+vrx2MBwRy
Tzx4FBpuqXVEM27zmrrM+5GCOPVpRxjjCr3B8GWWFOJGciSBjM/WNOq8sKLQ
tECt15Gx7nRCPH8rhdDYuq86jOUbj/lxbSlwU2wWqDIeT9tnrmJPocR5QoHN
uG6d7SDlQGF3j7zRBJ+gQMq8pnQHhePccItPjFNa9DJTnSmsdpfb1sc4NnNZ
ZKQrhdHZXp8uxoEHZBzd3SkkTX8Ia2L8H/IvlcM=
            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PlotRange" -> {{0, 
            Rational[1, 3]}, {0.46369701171915795`, 0.49999999744927726`}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.463697011719159}, "ImageSize" -> {360, 180}, 
         "Axes" -> {True, True}, "AspectRatio" -> Rational[1, 2], 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0.463697011719159}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> Rational[1, 2], 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0.46369701171915795`}, BaseStyle -> {FontSize -> 12}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 
         Rational[1, 3]}, {0.46369701171915795`, 0.49999999744927726`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[FontSize -> 12, 
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]]}, {"c=0.1", "c=1/3", "c=1/2"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {1.05, 0.5}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.916833514239419*^9},
 CellLabel->
  "Out[924]=",ExpressionUUID->"8902037f-5ed5-4e3c-a506-d5870f9d32bf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 706},
WindowMargins->{{Automatic, 93}, {-45, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8f4428c4-3abd-48a0-a432-8f152598368a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 59, "Subsection",ExpressionUUID->"4851ae3d-4b4c-48f7-bf11-14687230b113"],
Cell[CellGroupData[{
Cell[794, 29, 1594, 48, 185, "Input",ExpressionUUID->"5bc2799a-e252-4298-ad52-c0ef980e7116"],
Cell[2391, 79, 26176, 483, 130, "Output",ExpressionUUID->"78bf2d0a-2dc8-404e-8c5d-ad1b71f7e323"]
}, Open  ]],
Cell[28582, 565, 605, 15, 52, "Input",ExpressionUUID->"a5000d8d-1663-48c6-acec-460f80045371"],
Cell[29190, 582, 221, 4, 46, "Text",ExpressionUUID->"b8597d1c-a3c7-46d7-a40c-f5aacf64da20"],
Cell[29414, 588, 899, 30, 52, "Input",ExpressionUUID->"7c41e53d-f8b4-4e2d-a023-347ed95caa9c"],
Cell[CellGroupData[{
Cell[30338, 622, 1089, 30, 73, "Input",ExpressionUUID->"e8bf9191-b09e-4d3e-a89d-f5c802c8a7ce"],
Cell[31430, 654, 57715, 1105, 151, "Output",ExpressionUUID->"7a8bd1a0-0d63-44a2-ad03-12f8a52a7dce"]
}, Open  ]],
Cell[89160, 1762, 265, 7, 30, "Input",ExpressionUUID->"b3e77c36-67d0-4de0-9ac2-a5d03c5d05f1"],
Cell[89428, 1771, 191, 3, 46, "Text",ExpressionUUID->"e300bd95-17a3-4609-8626-db66caf22450"],
Cell[89622, 1776, 851, 28, 52, "Input",ExpressionUUID->"2674ba38-31e8-4ebf-a98a-96fdec0d94f3"],
Cell[CellGroupData[{
Cell[90498, 1808, 1353, 39, 94, "Input",ExpressionUUID->"56db5d95-7d3c-4dec-9550-354b67c50912"],
Cell[91854, 1849, 51962, 929, 160, "Output",ExpressionUUID->"8fe94288-45c3-4a21-ae99-e3bc6809b18f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143865, 2784, 220, 5, 53, "Subtitle",ExpressionUUID->"fce70a48-d220-41c4-81bc-9393e99c7082"],
Cell[144088, 2791, 184, 3, 35, "Text",ExpressionUUID->"e47b3744-4e63-4a3a-bb4c-9aea12f5ed6a"],
Cell[CellGroupData[{
Cell[144297, 2798, 1273, 36, 94, "Input",ExpressionUUID->"6a0d784a-c46c-4062-a17a-d6a88961f309"],
Cell[145573, 2836, 85909, 1570, 174, "Output",ExpressionUUID->"0b778864-1ac6-44c2-a16d-a33c061277a4"]
}, Open  ]],
Cell[231497, 4409, 166, 3, 35, "Text",ExpressionUUID->"d0bfa5be-96f7-4514-b5c9-398d35b70196"],
Cell[CellGroupData[{
Cell[231688, 4416, 1260, 36, 94, "Input",ExpressionUUID->"fc23260f-edc0-4bb8-87a5-05bd3f1a1e5a"],
Cell[232951, 4454, 45713, 909, 155, "Output",ExpressionUUID->"8902037f-5ed5-4e3c-a506-d5870f9d32bf"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Generating_the_plots/Schools-for-paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5d07a9d4-3e11-433f-b41a-27368f8e2b93",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "from scipy.optimize import fsolve, minimize\n",
    "import sympy\n",
    "\n",
    "from sympy.utilities.lambdify import lambdify\n",
    "def opt_schools_via_scipy(k, gamma):\n",
    "    # create variables (x[0] will not be used -- placeholder so that x[i] = x_i)\n",
    "    x = sympy.symbols('x0:%d'%(k+1))\n",
    "    initial_sol = np.zeros(k)\n",
    "    # initial_sol = np.asarray([ 1 - i/(k+1) for i in range(1, k+1) ])  # CAUTION: often behaves poorly (i.e. does not converge)\n",
    "\n",
    "    # handle i=1 separately\n",
    "    biased_payoff = gamma * (1 - x[1]) * x[1]**2 + x[1] * (1 - x[1])\n",
    "    true_payoff = x[1] * (1 - x[1])\n",
    "\n",
    "    for i in range(2, k+1):\n",
    "        biased_payoff += gamma * (1 - x[i]) * x[i]**2 + x[i] * (x[i-1] - x[i])\n",
    "        true_payoff += x[i] * (x[i-1] - x[i])\n",
    "\n",
    "    # lambdify for use with scipy\n",
    "    x_port = np.array(x[1:])\n",
    "    biased_payoff_func = lambdify(x_port, biased_payoff)\n",
    "    true_payoff_func = lambdify(x_port, true_payoff)\n",
    "\n",
    "    # weird vector stuff idk, multiply by -1 so that we can minimize\n",
    "    def biased_func_v(x):\n",
    "        return -1 * biased_payoff_func(*tuple(x))\n",
    "\n",
    "    def true_func_v(x):\n",
    "        return -1 * true_payoff_func(*tuple(x))\n",
    "    \n",
    "    results = minimize(biased_func_v, initial_sol,options={'maxiter': 1000})\n",
    "    \n",
    "    return results.x, -1 * biased_func_v(results.x), -1 * true_func_v(results.x)\n",
    "\n",
    "# Function to get port[0] for a given gamma\n",
    "def get_port(k,gamma,i):\n",
    "    port, _, _ = opt_schools_via_scipy(k, gamma)\n",
    "    return port[i]\n",
    "\n",
    "# Function to get port[0] for a given gamma\n",
    "def get_all_port(k,gamma):\n",
    "    port, _, _ = opt_schools_via_scipy(k, gamma)\n",
    "    return port\n",
    "\n",
    "# Define the function f(x)\n",
    "def f(x):\n",
    "    return 3*x**2 - 2*x\n",
    "\n",
    "#Compute a lower bound on x_1 for k=5\n",
    "def lb(gamma):\n",
    "    return (5/6 + (gamma/6) * (f(1/6 + 5/2 * gamma) + \n",
    "                             2*f(1/3) + \n",
    "                             3*f(1/2 - 3/2 * gamma) + \n",
    "                             4*f(2/3 - 4/3 * gamma) + \n",
    "                             5*f(5/6 - 5/6 * gamma)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "id": "cb66e5af-3ab6-4b73-99fc-79181efc1867",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Generate gamma values from -1 to 0\n",
    "gamma_values = np.linspace(0, 0.04, 100)\n",
    "k=60\n",
    "\n",
    "# Calculate port[0] for each gamma value\n",
    "x1_values = np.array([get_port(k,-g,0) for g in gamma_values])\n",
    "x2_values = np.array([get_port(k,-g,1) for g in gamma_values])\n",
    "x3_values = np.array([get_port(k,-g,2) for g in gamma_values])\n",
    "x4_values = np.array([get_port(k,-g,3) for g in gamma_values])\n",
    "x5_values = np.array([get_port(k,-g,4) for g in gamma_values])\n",
    "#x11_values = np.array([get_port(k,-g,10) for g in gamma_values])\n",
    "\n",
    "# Plot the results\n",
    "plt.plot(gamma_values, x1_values, label='$x_1$')\n",
    "plt.plot(gamma_values, x2_values, label='$x_2$')\n",
    "plt.plot(gamma_values, x3_values, label='$x_3$')\n",
    "plt.plot(gamma_values, x4_values, label='$x_4$')\n",
    "plt.plot(gamma_values, x5_values, label='$x_5$')\n",
    "plt.legend(fontsize=12)\n",
    "#plt.plot(gamma_values, x10_values, label='$x_{10}$')\n",
    "#plt.plot(gamma_values, x11_values, label='$x_{11}$')\n",
    "\n",
    "#plt.xlabel('gamma')\n",
    "#plt.ylabel('school')\n",
    "#plt.title('x1,x2,x3,x4 values')\n",
    "#plt.figure(figsize=(12, 3))\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('gamma-k=60-top5.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "fd67e20a-67c3-49d8-a595-31182b1044f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Assuming get_all_port(k, gamma) is defined as per your function\n",
    "k=25\n",
    "x = get_all_port(k, -0.1)\n",
    "\n",
    "# Define the function f(i) based on the x values obtained\n",
    "def f(i, x):\n",
    "    if i == 1:\n",
    "        return 1 - x[i-1]\n",
    "    else:\n",
    "        return x[i-2] - x[i-1]\n",
    "\n",
    "# Compute f values for i from 1 to 50\n",
    "f_values = [f(i, x) for i in range(1, k+1)]\n",
    "\n",
    "# Plot the f values\n",
    "plt.figure(figsize=(12, 3))\n",
    "plt.plot(range(1, k+1), f_values, marker='o', linestyle='', color='blue')\n",
    "#plt.plot(range(1, k+1), x, marker='x', linestyle='', color='red')\n",
    "#plt.title('Function Values of f(i)')\n",
    "plt.xlabel('i', fontsize=12)\n",
    "plt.ylabel('$\\Delta_i$', fontsize=12)\n",
    "plt.tight_layout()\n",
    "#plt.grid(True)\n",
    "#plt.axis('on')\n",
    "plt.savefig('deltas.pdf', format='pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "id": "fca5b821-b05d-4b55-8d99-3cd5f23d5756",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gamma_values = np.linspace(0, 0.0025, 100)\n",
    "k=60\n",
    "\n",
    "# Calculate port[0] for each gamma value\n",
    "x10_values = np.array([get_port(k,-g,9) for g in gamma_values])\n",
    "x11_values = np.array([get_port(k,-g,10) for g in gamma_values])\n",
    "x12_values = np.array([get_port(k,-g,11) for g in gamma_values])\n",
    "x13_values = np.array([get_port(k,-g,12) for g in gamma_values])\n",
    "\n",
    "\n",
    "# Plot the results\n",
    "plt.plot(gamma_values, x10_values, label='$x_{10}$')\n",
    "plt.plot(gamma_values, x11_values, label='$x_{11}$')\n",
    "plt.plot(gamma_values, x12_values, label='$x_{12}$')\n",
    "plt.plot(gamma_values, x13_values, label='$x_{13}$')\n",
    "plt.axhline(y=x10_values[0], color='r', linestyle='--')\n",
    "plt.axhline(y=x11_values[0], color='r', linestyle='--')\n",
    "plt.axhline(y=x12_values[0], color='r', linestyle='--')\n",
    "plt.axhline(y=x13_values[0], color='r', linestyle='--')\n",
    "#plt.plot(gamma_values, x11_values, label='$x_{11}$')\n",
    "\n",
    "#plt.xlabel('gamma')\n",
    "#plt.ylabel('school')\n",
    "#plt.title('x1,x2,x3,x4 values')\n",
    "plt.legend()\n",
    "plt.savefig('gamma-k=60-10-13.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "id": "a25c8717-734e-4378-8281-c26c169f99b3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "# Generate gamma values from -1 to 0\n",
    "gamma_values = np.linspace(0, 0.02, 101)\n",
    "k=5\n",
    "\n",
    "# Calculate port[0] for each gamma value\n",
    "x1_values = np.array([get_port(k,-g,0) for g in gamma_values])\n",
    "lb_values = [lb(g) for g in gamma_values] \n",
    "\n",
    "\n",
    "\n",
    "# Plot the results\n",
    "plt.plot(gamma_values, x1_values, label='x1')\n",
    "plt.plot(gamma_values, lb_values, label='lowerbound')\n",
    "plt.gca().set_aspect(4)\n",
    "plt.xlabel(r'$\\gamma$',fontsize=12)\n",
    "plt.ylabel('Top school',fontsize=12)\n",
    "plt.axhline(y=5/6, color='r', linestyle='--', label='5/6')\n",
    "plt.tight_layout()\n",
    "plt.savefig('gamma-1-k5-lower-1.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "id": "99fd69d9-2df9-4ccd-b2bc-d0055af112fa",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Generate gamma values from -1 to 0\n",
    "gamma_values = np.linspace(0, 0.12, 101)\n",
    "k=5\n",
    "\n",
    "# Calculate port[0] for each gamma value\n",
    "x1_values = np.array([get_port(k,-g,0) for g in gamma_values])\n",
    "\n",
    "# Plot the results\n",
    "plt.plot(gamma_values, x1_values, label='x1')\n",
    "plt.gca().set_aspect(11)\n",
    "plt.xlabel(r'$\\gamma$',fontsize=12)\n",
    "plt.ylabel('Top school',fontsize=12)\n",
    "plt.axhline(y=5/6, color='r', linestyle='--', label='5/6')\n",
    "#plt.tight_layout()\n",
    "plt.savefig('gamma-1-k5-1.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4fb46012-09de-44f9-9e85-17a68d71ddef",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'sns' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Input \u001b[0;32mIn [2]\u001b[0m, in \u001b[0;36m<cell line: 4>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# code for Fig 1\u001b[39;00m\n\u001b[1;32m      2\u001b[0m port, biased_u, true_u \u001b[38;5;241m=\u001b[39m opt_schools_via_scipy(k\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m100\u001b[39m, gamma\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m0.1\u001b[39m) \n\u001b[0;32m----> 4\u001b[0m \u001b[43msns\u001b[49m\u001b[38;5;241m.\u001b[39mset_style(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mticks\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m      6\u001b[0m fig, ax \u001b[38;5;241m=\u001b[39m plt\u001b[38;5;241m.\u001b[39msubplots(figsize \u001b[38;5;241m=\u001b[39m (\u001b[38;5;241m18\u001b[39m,\u001b[38;5;241m2\u001b[39m))\n\u001b[1;32m      7\u001b[0m sns\u001b[38;5;241m.\u001b[39mstripplot(ax\u001b[38;5;241m=\u001b[39max, data\u001b[38;5;241m=\u001b[39mport, jitter\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mFalse\u001b[39;00m, orient\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mh\u001b[39m\u001b[38;5;124m\"\u001b[39m, s\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m12\u001b[39m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'sns' is not defined"
     ]
    }
   ],
   "source": [
    "# code for Fig 1\n",
    "port, biased_u, true_u = opt_schools_via_scipy(k=100, gamma=-0.1) \n",
    "\n",
    "sns.set_style(\"ticks\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize = (18,2))\n",
    "sns.stripplot(ax=ax, data=port, jitter=False, orient=\"h\", s=12)\n",
    "# sns.catplot(ax=ax, data=port, kind=\"strip\", jitter=False, orient=\"h\", s=20)\n",
    "\n",
    "ax.set_xlim(-0.05, 1.05)\n",
    "ax.tick_params(left=False, labelsize=20)\n",
    "ax.set(ylabel=None)\n",
    "ax.set_yticks([])\n",
    "sns.despine(left=True)\n",
    "\n",
    "plt.xlabel(\"Schools\", size=20)\n",
    "plt.title(\"Biased Portfolio, $k = 100$, $\\gamma = 0.1$\", size=24)\n",
    "\n",
    "# plt.savefig(\"biased_100_001_nojitter.png\", format='png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84248483-a9db-4181-bf05-0d6d50904259",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

